General squark flavour mixing: constraints, phenomenology and benchmarks

We present an extensive study of non-minimal flavour violation in the squark sector in the framework of the Minimal Supersymmetric Standard Model. We investigate the effects of multiple non-vanishing flavour-violating elements in the squark mass matrices by means of a Markov Chain Monte Carlo scanning technique and identify parameter combinations that are favoured by both current data and theoretical constraints. We then detail the resulting distributions of the flavour-conserving and flavour-violating model parameters. Based on this analysis, we propose a set of benchmark scenarios relevant for future studies of non-minimal flavour violation in the Minimal Supersymmetric Standard Model.

==> anc/nmfv_benchmark_1.slha <==
# SUSY Les Houches Accord 2 - MSSM spectrum + Decays
# SPheno v3.3.3  
# W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
# in case of problems send email to porod@physik.uni-wuerzburg.de
# Created: 03.04.2015,  14:59
Block SPINFO         # Program information
     1   SPheno      # spectrum calculator
     2   v3.3.3      # version number
#
Block SPhenoINFO     # SPheno specific information
    1      2         # using 2-loop RGEs
    2      1         # using running masses for boundary conditions at mZ
# Either the general MSSM or a model has been used
# which has not yet been implemented in the LesHouches standard
Block MINPAR  # Input parameters
    3    1.81070499E+01  # tanb at m_Z    
    4    1.00000000E+00  # Sign(mu)
Block EXTPAR  # non-universal input parameters
    1    4.74500000E+02  # M_1
    2    9.49000000E+02  # M_2
    3    2.84700000E+03  # M_3
   23    6.15700000E+02  # mu
   25    1.74000000E+01  # tan(beta)
   26    1.33450000E+03  # m_A, pole mass
Block SMINPUTS  # SM parameters
         1     1.27934000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.18700000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.10000000E+00  # m_b(m_b), MSbar
         6     1.76600000E+02  # m_t(pole)
         7     1.77699000E+00  # m_tau(pole)
         8     0.00000000E+00  # m_nu_3
        11     5.10998900E-04  # m_e(pole)
        12     0.00000000E+00  # m_nu_1
        13     1.05658400E-01  # m_muon(pole)
        14     0.00000000E+00  # m_nu_2
        21     7.00000000E-03  # m_d(2 GeV), MSbar
        22     3.00000000E-03  # m_u(2 GeV), MSbar
        23     1.20000000E-01  # m_s(2 GeV), MSbar
        24     1.25000000E+00  # m_c(m_c), MSbar
Block VCKMIN  # CKM matrix, Wolfenstein parameterization
         1     2.27200000E-01  # lambda
         2     8.18000000E-01  # A
         3     2.21000000E-01  # rho bar
         4     3.40000000E-01  # eta bar
Block gauge Q=  1.43490257E+03  # (SUSY scale)
   1    3.62206019E-01  # g'(Q)^DRbar
   2    6.39167241E-01  # g(Q)^DRbar
   3    1.03228218E+00  # g3(Q)^DRbar
Block Yu Q=  1.43490257E+03  # (SUSY scale)
  1  1     8.38356672E-06   # Y_u(Q)^DRbar
  2  2     3.03953265E-03   # Y_c(Q)^DRbar
  3  3     8.62236660E-01   # Y_t(Q)^DRbar
Block Yd Q=  1.43490257E+03  # (SUSY scale)
  1  1     3.10294890E-04   # Y_d(Q)^DRbar
  2  2     5.74982164E-03   # Y_s(Q)^DRbar
  3  3     2.01012128E-01   # Y_b(Q)^DRbar
Block Ye Q=  1.43490257E+03  # (SUSY scale)
  1  1     5.21621385E-05   # Y_e(Q)^DRbar
  2  2     1.07753321E-02   # Y_mu(Q)^DRbar
  3  3     1.81018123E-01   # Y_tau(Q)^DRbar
Block VCKM Q=  1.43490257E+03  # V_CKM at the SUSY scale
   1  1     9.73844229E-01   # Re[V_(1,1)]
   1  2     2.27193735E-01   # Re[V_(1,2)]
   1  3     6.32574586E-04   # Re[V_(1,3)]
   2  1    -2.26968943E-01   # Re[V_(2,1)]
   2  2     9.72748758E-01   # Re[V_(2,2)]
   2  3     4.73806861E-02   # Re[V_(2,3)]
   3  1     1.01493668E-02   # Re[V_(3,1)]
   3  2    -4.62854451E-02   # Re[V_(3,2)]
   3  3     9.98871687E-01   # Re[V_(3,3)]
Block IMVCKM Q=  1.43490257E+03  # V_CKM at the SUSY scale
   1  1    -5.29395592E-23   # Im[V_(1,1)]
   1  2     8.47032947E-22   # Im[V_(1,2)]
   1  3    -3.16610010E-03   # Im[V_(1,3)]
   2  1    -1.46089839E-04   # Im[V_(2,1)]
   2  2    -3.40821407E-05   # Im[V_(2,2)]
   2  3     1.27054942E-21   # Im[V_(2,3)]
   3  1    -3.07984150E-03   # Im[V_(3,1)]
   3  2    -7.18513980E-04   # Im[V_(3,2)]
   3  3     6.35274710E-21   # Im[V_(3,3)]
Block UPMNS Q=  1.43490257E+03  # U_PMNS at the SUSY scale
   1  1     1.00000000E+00   # Re[V_(1,1)]
   1  2     0.00000000E+00   # Re[V_(1,2)]
   1  3     0.00000000E+00   # Re[V_(1,3)]
   2  1     0.00000000E+00   # Re[V_(2,1)]
   2  2     1.00000000E+00   # Re[V_(2,2)]
   2  3     0.00000000E+00   # Re[V_(2,3)]
   3  1     0.00000000E+00   # Re[V_(3,1)]
   3  2     0.00000000E+00   # Re[V_(3,2)]
   3  3     1.00000000E+00   # Re[V_(3,3)]
Block Tu Q=  1.43490257E+03  # SUSY scale
   1  1    -3.48189829E-22   # Re[T_(u,1,1)]
   1  2    -2.41536739E-21   # Re[T_(u,1,2)]
   1  3    -1.69507439E-17   # Re[T_(u,1,3)]
   2  1     8.10464902E-15   # Re[T_(u,2,1)]
   2  2     3.99094820E-14   # Re[T_(u,2,2)]
   2  3    -1.19085200E+03   # Re[T_(u,2,3)]
   3  1     1.69417690E-13   # Re[T_(u,3,1)]
   3  2     1.48769000E+03   # Re[T_(u,3,2)]
   3  3    -2.46511500E+03   # Re[T_(u,3,3)]
Block IMTu Q=  1.43490257E+03  # SUSY scale
   1  1    -1.77733372E-22   # Im[T_(u,1,1)]
   1  2    -9.26442286E-23   # Im[T_(u,1,2)]
   1  3    -6.72073263E-17   # Im[T_(u,1,3)]
   2  1     1.33191505E-15   # Im[T_(u,2,1)]
   2  2     4.87302290E-17   # Im[T_(u,2,2)]
   2  3    -4.25358770E-18   # Im[T_(u,2,3)]
   3  1    -4.88579466E-14   # Im[T_(u,3,1)]
   3  2    -1.11022316E-16   # Im[T_(u,3,2)]
   3  3    -1.40966399E-17   # Im[T_(u,3,3)]
Block Td Q=  1.43490257E+03  # SUSY scale
   1  1     4.97572785E-24   # Re[T_(d,1,1)]
   1  2    -8.67361738E-19   # Re[T_(d,1,2)]
   1  3     1.33080396E-15   # Re[T_(d,1,3)]
   2  1     2.13580867E-18   # Re[T_(d,2,1)]
   2  2     2.77555756E-17   # Re[T_(d,2,2)]
   2  3    -1.54441900E+02   # Re[T_(d,2,3)]
   3  1     2.54325450E-13   # Re[T_(d,3,1)]
   3  2    -3.91143100E+03   # Re[T_(d,3,2)]
   3  3    -9.95817100E+02   # Re[T_(d,3,3)]
Block IMTd Q=  1.43490257E+03  # SUSY scale
   1  1     8.30839915E-24   # Im[T_(d,1,1)]
   1  2    -1.08420217E-19   # Im[T_(d,1,2)]
   1  3     7.46039515E-16   # Im[T_(d,1,3)]
   2  1    -1.84048966E-19   # Im[T_(d,2,1)]
   2  2    -3.90312782E-18   # Im[T_(d,2,2)]
   2  3    -1.40946282E-18   # Im[T_(d,2,3)]
   3  1     2.31220621E-14   # Im[T_(d,3,1)]
   3  2    -2.77554565E-17   # Im[T_(d,3,2)]
   3  3     3.95191692E-17   # Im[T_(d,3,3)]
Block Te Q=  1.43490257E+03  # SUSY scale
   1  1     0.00000000E+00   # Re[T_(l,1,1)]
   1  2     0.00000000E+00   # Re[T_(l,1,2)]
   1  3     0.00000000E+00   # Re[T_(l,1,3)]
   2  1     0.00000000E+00   # Re[T_(l,2,1)]
   2  2     0.00000000E+00   # Re[T_(l,2,2)]
   2  3     0.00000000E+00   # Re[T_(l,2,3)]
   3  1     0.00000000E+00   # Re[T_(l,3,1)]
   3  2     0.00000000E+00   # Re[T_(l,3,2)]
   3  3    -4.31599300E+02   # Re[T_(l,3,3)]
Block MSOFT Q=  1.43490257E+03  # soft SUSY breaking masses at Q
   1    4.74500000E+02  # M_1
   2    9.49000000E+02  # M_2
   3    2.84700000E+03  # M_3
  21    1.69572262E+06  # M^2_(H,d)
  22   -4.59799709E+05  # M^2_(H,u)
  31    2.46649995E+03  # M_(L,11)
  32    2.46649995E+03  # M_(L,22)
  33    2.46649995E+03  # M_(L,33)
  34    2.46649995E+03  # M_(E,11)
  35    2.46649995E+03  # M_(E,22)
  36    2.46649995E+03  # M_(E,33)
  41    1.19269988E+03  # M_(Q,11)
  42    1.19269988E+03  # M_(Q,22)
  43    8.83700006E+02  # M_(Q,33)
  44    2.41260005E+03  # M_(U,11)
  45    2.41260005E+03  # M_(U,22)
  46    2.34429990E+03  # M_(U,33)
  47    2.29510000E+03  # M_(D,11)
  48    2.29510000E+03  # M_(D,22)
  49    8.43799976E+02  # M_(D,33)
Block MSL2 Q=  1.43490257E+03  # M^2_L soft SUSY breaking masses
   1  1     6.08362200E+06   # Re[M^2_(L,1,1)]
   1  2     0.00000000E+00   # Re[M^2_(L,1,2)]
   1  3     0.00000000E+00   # Re[M^2_(L,1,3)]
   2  1     0.00000000E+00   # Re[M^2_(L,2,1)]
   2  2     6.08362200E+06   # Re[M^2_(L,2,2)]
   2  3     0.00000000E+00   # Re[M^2_(L,2,3)]
   3  1     0.00000000E+00   # Re[M^2_(L,3,1)]
   3  2     0.00000000E+00   # Re[M^2_(L,3,2)]
   3  3     6.08362200E+06   # Re[M^2_(L,3,3)]
Block MSE2 Q=  1.43490257E+03  # M^2_E soft SUSY breaking masses
   1  1     6.08362200E+06   # Re[M^2_(E,1,1)]
   1  2     0.00000000E+00   # Re[M^2_(E,1,2)]
   1  3     0.00000000E+00   # Re[M^2_(E,1,3)]
   2  1     0.00000000E+00   # Re[M^2_(E,2,1)]
   2  2     6.08362200E+06   # Re[M^2_(E,2,2)]
   2  3     0.00000000E+00   # Re[M^2_(E,2,3)]
   3  1     0.00000000E+00   # Re[M^2_(E,3,1)]
   3  2     0.00000000E+00   # Re[M^2_(E,3,2)]
   3  3     6.08362200E+06   # Re[M^2_(E,3,3)]
Block MSQ2 Q=  1.43490257E+03  # M^2_Q soft SUSY breaking masses
   1  1     1.42253300E+06   # Re[M^2_(Q,1,1)]
   1  2    -1.84992799E-10   # Re[M^2_(Q,1,2)]
   1  3    -9.45021839E-12   # Re[M^2_(Q,1,3)]
   2  1    -1.84992799E-10   # Re[M^2_(Q,2,1)]
   2  2     1.42253300E+06   # Re[M^2_(Q,2,2)]
   2  3     1.45450500E+05   # Re[M^2_(Q,2,3)]
   3  1    -9.45021839E-12   # Re[M^2_(Q,3,1)]
   3  2     1.45450500E+05   # Re[M^2_(Q,3,2)]
   3  3     7.80925700E+05   # Re[M^2_(Q,3,3)]
Block IMMSQ2 Q=  1.43490257E+03  # M^2_Q soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(Q,1,1)]
   1  2     1.68227446E-11   # Im[M^2_(Q,1,2)]
   1  3     8.70414851E-13   # Im[M^2_(Q,1,3)]
   2  1    -1.68227446E-11   # Im[M^2_(Q,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(Q,2,2)]
   2  3    -1.99840144E-14   # Im[M^2_(Q,2,3)]
   3  1    -8.70414851E-13   # Im[M^2_(Q,3,1)]
   3  2     1.99840144E-14   # Im[M^2_(Q,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(Q,3,3)]
Block MSU2 Q=  1.43490257E+03  # M^2_U soft SUSY breaking masses
   1  1     5.82063900E+06   # Re[M^2_(U,1,1)]
   1  2     1.65667562E-13   # Re[M^2_(U,1,2)]
   1  3     1.38551822E-14   # Re[M^2_(U,1,3)]
   2  1     1.65667562E-13   # Re[M^2_(U,2,1)]
   2  2     5.82063900E+06   # Re[M^2_(U,2,2)]
   2  3     9.72807600E+05   # Re[M^2_(U,2,3)]
   3  1     1.38551822E-14   # Re[M^2_(U,3,1)]
   3  2     9.72807600E+05   # Re[M^2_(U,3,2)]
   3  3     5.49574200E+06   # Re[M^2_(U,3,3)]
Block IMMSU2 Q=  1.43490257E+03  # M^2_U soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(U,1,1)]
   1  2     6.56992802E-13   # Im[M^2_(U,1,2)]
   1  3     5.49013146E-14   # Im[M^2_(U,1,3)]
   2  1    -6.56992802E-13   # Im[M^2_(U,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(U,2,2)]
   2  3     1.63714528E-15   # Im[M^2_(U,2,3)]
   3  1    -5.49013146E-14   # Im[M^2_(U,3,1)]
   3  2    -1.63714528E-15   # Im[M^2_(U,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(U,3,3)]
Block MSD2 Q=  1.43490257E+03  # M^2_D soft SUSY breaking masses
   1  1     5.26748400E+06   # Re[M^2_(D,1,1)]
   1  2    -9.07934649E-11   # Re[M^2_(D,1,2)]
   1  3    -2.40232834E-12   # Re[M^2_(D,1,3)]
   2  1    -9.07934649E-11   # Re[M^2_(D,2,1)]
   2  2     5.26748400E+06   # Re[M^2_(D,2,2)]
   2  3     2.78871200E+05   # Re[M^2_(D,2,3)]
   3  1    -2.40232834E-12   # Re[M^2_(D,3,1)]
   3  2     2.78871200E+05   # Re[M^2_(D,3,2)]
   3  3     7.11998400E+05   # Re[M^2_(D,3,3)]
Block IMMSD2 Q=  1.43490257E+03  # M^2_D soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(D,1,1)]
   1  2    -5.08972047E-11   # Im[M^2_(D,1,2)]
   1  3    -1.34709605E-12   # Im[M^2_(D,1,3)]
   2  1     5.08972047E-11   # Im[M^2_(D,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(D,2,2)]
   2  3     1.99840144E-15   # Im[M^2_(D,2,3)]
   3  1     1.34709605E-12   # Im[M^2_(D,3,1)]
   3  2    -1.99840144E-15   # Im[M^2_(D,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(D,3,3)]
Block MASS  # Mass spectrum
#   PDG code      mass          particle
         6     1.76600000E+02  # m_t(pole)
        23     9.11876000E+01  # m_Z(pole)
        24     8.05256967E+01  # W+
        15     1.77699000E+00  # m_tau(pole)
        25     1.26608703E+02  # h0
        35     1.33482675E+03  # H0
        36     1.33450000E+03  # A0
        37     1.38204845E+03  # H+
   1000001     7.63419658E+02  # ~d_1
   1000003     8.54098254E+02  # ~d_2
   1000005     1.18337380E+03  # ~d_3
   2000001     1.20203824E+03  # ~d_4
   2000003     2.33164776E+03  # ~d_5
   2000005     2.33500383E+03  # ~d_6
   1000002     8.30777017E+02  # ~u_1
   1000004     1.17599586E+03  # ~u_2
   1000006     1.19916818E+03  # ~u_3
   2000002     2.18039264E+03  # ~u_4
   2000004     2.45194280E+03  # ~u_5
   2000006     2.59696889E+03  # ~u_6
   1000012     2.47057354E+03  # ~nu_1
   1000014     2.47081347E+03  # ~nu_2
   1000016     2.47081459E+03  # ~nu_3
   1000011     2.46432822E+03  # ~l_1
   1000013     2.46771795E+03  # ~l_2
   1000015     2.46773181E+03  # ~l_3
   2000011     2.47241844E+03  # ~l_4
   2000013     2.47242884E+03  # ~l_5
   2000015     2.47508222E+03  # ~l_6
   1000021     2.78528921E+03  # ~g
   1000022     4.68771363E+02  # ~chi_10
   1000023     6.19570689E+02  # ~chi_20
   1000025     6.25688531E+02  # ~chi_30
   1000035     9.75135320E+02  # ~chi_40
   1000024     6.14802488E+02  # ~chi_1+
   1000037     9.75383168E+02  # ~chi_2+
# Higgs mixing
Block alpha # Effective Higgs mixing angle
          -5.81318058E-02   # alpha
Block Hmix Q=  1.43490257E+03  # Higgs mixing parameters
   1    6.15700000E+02  # mu
   2    1.74000000E+01  # tan[beta](Q)
   3    2.42885821E+02  # v(Q)
   4    2.04956285E+06  # m^2_A(Q)
Block USQmix # u-sqark mixing matrix
   1  1     4.51680542E-02   # Re[R_Su(1,1)]
   1  2     1.87519806E-01   # Re[R_Su(1,2)]
   1  3    -9.76204345E-01   # Re[R_Su(1,3)]
   1  4     4.07331405E-10   # Re[R_Su(1,4)]
   1  5    -2.15997338E-02   # Re[R_Su(1,5)]
   1  6    -9.66650825E-02   # Re[R_Su(1,6)]
   2  1     1.16698510E-01   # Re[R_Su(2,1)]
   2  2     9.72211137E-01   # Re[R_Su(2,2)]
   2  3     1.96449990E-01   # Re[R_Su(2,3)]
   2  4     1.14556866E-09   # Re[R_Su(2,4)]
   2  5     1.83970617E-02   # Re[R_Su(2,5)]
   2  6    -4.74531994E-02   # Re[R_Su(2,6)]
   3  1    -9.91958915E-01   # Re[R_Su(3,1)]
   3  2     1.22779074E-01   # Re[R_Su(3,2)]
   3  3    -2.12135311E-02   # Re[R_Su(3,3)]
   3  4    -1.08409456E-08   # Re[R_Su(3,4)]
   3  5     1.20909743E-03   # Re[R_Su(3,5)]
   3  6    -1.07531954E-02   # Re[R_Su(3,6)]
   4  1    -6.29024633E-04   # Re[R_Su(4,1)]
   4  2     6.09399952E-02   # Re[R_Su(4,2)]
   4  3    -5.32947226E-02   # Re[R_Su(4,3)]
   4  4     7.09663217E-10   # Re[R_Su(4,4)]
   4  5    -6.05771161E-01   # Re[R_Su(4,5)]
   4  6     7.91509160E-01   # Re[R_Su(4,6)]
   5  1    -8.98198683E-09   # Re[R_Su(5,1)]
   5  2     8.98982438E-11   # Re[R_Su(5,2)]
   5  3    -1.11843326E-10   # Re[R_Su(5,3)]
   5  4     8.23235305E-01   # Re[R_Su(5,4)]
   5  5    -1.54910963E-11   # Re[R_Su(5,5)]
   5  6    -2.21437972E-10   # Re[R_Su(5,6)]
   6  1    -4.40495571E-04   # Re[R_Su(6,1)]
   6  2     2.88393405E-02   # Re[R_Su(6,2)]
   6  3    -7.16335487E-02   # Re[R_Su(6,3)]
   6  4    -6.98589253E-10   # Re[R_Su(6,4)]
   6  5     7.95131947E-01   # Re[R_Su(6,5)]
   6  6     6.01499520E-01   # Re[R_Su(6,6)]
Block IMUSQmix # imaginary parts of u-sqark mixing matrix
   1  1     3.24096330E-03   # Im[R_Su(1,1)]
   1  2     2.23934475E-05   # Im[R_Su(1,2)]
   1  3    -2.34315548E-04   # Im[R_Su(1,3)]
   1  4    -1.00999634E-10   # Im[R_Su(1,4)]
   1  5     1.70972596E-06   # Im[R_Su(1,5)]
   1  6     4.64091089E-06   # Im[R_Su(1,6)]
   2  1     1.76081737E-03   # Im[R_Su(2,1)]
   2  2     9.98033287E-04   # Im[R_Su(2,2)]
   2  3    -9.01051266E-05   # Im[R_Su(2,3)]
   2  4     7.08735902E-11   # Im[R_Su(2,4)]
   2  5     3.04542491E-05   # Im[R_Su(2,5)]
   2  6     2.27822743E-06   # Im[R_Su(2,6)]
   3  1     1.85535093E-02   # Im[R_Su(3,1)]
   3  2    -4.55399927E-03   # Im[R_Su(3,2)]
   3  3     3.27232361E-03   # Im[R_Su(3,3)]
   3  4     2.01685231E-10   # Im[R_Su(3,4)]
   3  5    -1.48862980E-04   # Im[R_Su(3,5)]
   3  6     5.16226857E-07   # Im[R_Su(3,6)]
   4  1     3.76408509E-04   # Im[R_Su(4,1)]
   4  2     5.31410929E-07   # Im[R_Su(4,2)]
   4  3     5.92459343E-06   # Im[R_Su(4,3)]
   4  4    -7.62963880E-10   # Im[R_Su(4,4)]
   4  5     2.49789935E-05   # Im[R_Su(4,5)]
   4  6    -3.80000419E-05   # Im[R_Su(4,6)]
   5  1    -6.19218067E-09   # Im[R_Su(5,1)]
   5  2     7.86800592E-11   # Im[R_Su(5,2)]
   5  3     3.83810887E-11   # Im[R_Su(5,3)]
   5  4     5.67700301E-01   # Im[R_Su(5,4)]
   5  5     1.75979458E-09   # Im[R_Su(5,5)]
   5  6     3.16361131E-11   # Im[R_Su(5,6)]
   6  1     4.96132008E-04   # Im[R_Su(6,1)]
   6  2     2.22576156E-07   # Im[R_Su(6,2)]
   6  3     5.93958705E-06   # Im[R_Su(6,3)]
   6  4     1.24922490E-09   # Im[R_Su(6,4)]
   6  5    -3.28546271E-05   # Im[R_Su(6,5)]
   6  6    -2.88785200E-05   # Im[R_Su(6,6)]
Block DSQmix # d-sqark mixing matrix
   1  1     8.43754457E-05   # Re[R_Sd(1,1)]
   1  2    -2.09650200E-02   # Re[R_Sd(1,2)]
   1  3    -1.72775914E-01   # Re[R_Sd(1,3)]
   1  4     3.97984715E-09   # Re[R_Sd(1,4)]
   1  5     5.91502175E-02   # Re[R_Sd(1,5)]
   1  6    -9.82959915E-01   # Re[R_Sd(1,6)]
   2  1     1.83585109E-05   # Re[R_Sd(2,1)]
   2  2    -2.19155086E-01   # Re[R_Sd(2,2)]
   2  3     9.61793632E-01   # Re[R_Sd(2,3)]
   2  4    -2.00245043E-08   # Re[R_Sd(2,4)]
   2  5     1.04399941E-02   # Re[R_Sd(2,5)]
   2  6    -1.63753021E-01   # Re[R_Sd(2,6)]
   3  1    -1.64315285E-02   # Re[R_Sd(3,1)]
   3  2     9.75332639E-01   # Re[R_Sd(3,2)]
   3  3     2.12341115E-01   # Re[R_Sd(3,3)]
   3  4    -1.32323662E-07   # Re[R_Sd(3,4)]
   3  5     4.41151136E-03   # Re[R_Sd(3,5)]
   3  6    -5.78617102E-02   # Re[R_Sd(3,6)]
   4  1     9.99734645E-01   # Re[R_Sd(4,1)]
   4  2     1.60360430E-02   # Re[R_Sd(4,2)]
   4  3     3.48620499E-03   # Re[R_Sd(4,3)]
   4  4     8.58748335E-06   # Re[R_Sd(4,4)]
   4  5     6.61320688E-05   # Re[R_Sd(4,5)]
   4  6    -8.65113779E-04   # Re[R_Sd(4,6)]
   5  1    -8.20808921E-06   # Re[R_Sd(5,1)]
   5  2    -1.24638587E-08   # Re[R_Sd(5,2)]
   5  3     1.77974938E-08   # Re[R_Sd(5,3)]
   5  4     9.55687104E-01   # Re[R_Sd(5,4)]
   5  5     1.25754897E-07   # Re[R_Sd(5,5)]
   5  6    -7.55729975E-08   # Re[R_Sd(5,6)]
   6  1     1.19271841E-06   # Re[R_Sd(6,1)]
   6  2    -7.77098846E-04   # Re[R_Sd(6,2)]
   6  3    -7.59741881E-04   # Re[R_Sd(6,3)]
   6  4     2.36421931E-09   # Re[R_Sd(6,4)]
   6  5     9.98184748E-01   # Re[R_Sd(6,5)]
   6  6     6.02164961E-02   # Re[R_Sd(6,6)]
Block IMDSQmix # imaginary parts of d-sqark mixing matrix
   1  1     6.68680352E-06   # Im[R_Sd(1,1)]
   1  2    -5.69726097E-07   # Im[R_Sd(1,2)]
   1  3     1.76758516E-05   # Im[R_Sd(1,3)]
   1  4     2.78638956E-07   # Im[R_Sd(1,4)]
   1  5     1.90824575E-06   # Im[R_Sd(1,5)]
   1  6     4.71590891E-05   # Im[R_Sd(1,6)]
   2  1    -4.07061642E-05   # Im[R_Sd(2,1)]
   2  2     4.94950998E-07   # Im[R_Sd(2,2)]
   2  3    -9.92050302E-05   # Im[R_Sd(2,3)]
   2  4     4.80490741E-08   # Im[R_Sd(2,4)]
   2  5     3.15749128E-07   # Im[R_Sd(2,5)]
   2  6     7.85599051E-06   # Im[R_Sd(2,6)]
   3  1     2.42962510E-04   # Im[R_Sd(3,1)]
   3  2     8.45276503E-06   # Im[R_Sd(3,2)]
   3  3    -1.87832589E-05   # Im[R_Sd(3,3)]
   3  4     1.89419707E-08   # Im[R_Sd(3,4)]
   3  5     1.19893248E-07   # Im[R_Sd(3,5)]
   3  6     2.77549292E-06   # Im[R_Sd(3,6)]
   4  1    -1.61423602E-02   # Im[R_Sd(4,1)]
   4  2    -1.29740593E-05   # Im[R_Sd(4,2)]
   4  3    -4.53112304E-05   # Im[R_Sd(4,3)]
   4  4    -1.35506254E-07   # Im[R_Sd(4,4)]
   4  5    -1.75272541E-08   # Im[R_Sd(4,5)]
   4  6     4.14969515E-08   # Im[R_Sd(4,6)]
   5  1     2.53140395E-06   # Im[R_Sd(5,1)]
   5  2     3.54329083E-09   # Im[R_Sd(5,2)]
   5  3    -3.71651186E-09   # Im[R_Sd(5,3)]
   5  4    -2.94384374E-01   # Im[R_Sd(5,4)]
   5  5     4.16336335E-07   # Im[R_Sd(5,5)]
   5  6    -2.46192706E-07   # Im[R_Sd(5,6)]
   6  1     5.85040167E-09   # Im[R_Sd(6,1)]
   6  2    -1.82744140E-08   # Im[R_Sd(6,2)]
   6  3     5.81230291E-08   # Im[R_Sd(6,3)]
   6  4     4.18609525E-07   # Im[R_Sd(6,4)]
   6  5     2.28956684E-05   # Im[R_Sd(6,5)]
   6  6    -3.44564754E-06   # Im[R_Sd(6,6)]
Block SELmix # slepton mixing matrix
   1  1     0.00000000E+00   # Re[R_Sl(1,1)]
   1  2     0.00000000E+00   # Re[R_Sl(1,2)]
   1  3    -5.23221736E-01   # Re[R_Sl(1,3)]
   1  4     0.00000000E+00   # Re[R_Sl(1,4)]
   1  5     0.00000000E+00   # Re[R_Sl(1,5)]
   1  6    -8.52196582E-01   # Re[R_Sl(1,6)]
   2  1     0.00000000E+00   # Re[R_Sl(2,1)]
   2  2     5.03798442E-02   # Re[R_Sl(2,2)]
   2  3     0.00000000E+00   # Re[R_Sl(2,3)]
   2  4     0.00000000E+00   # Re[R_Sl(2,4)]
   2  5     9.98730129E-01   # Re[R_Sl(2,5)]
   2  6     0.00000000E+00   # Re[R_Sl(2,6)]
   3  1    -2.44877431E-04   # Re[R_Sl(3,1)]
   3  2     0.00000000E+00   # Re[R_Sl(3,2)]
   3  3     0.00000000E+00   # Re[R_Sl(3,3)]
   3  4    -9.99999970E-01   # Re[R_Sl(3,4)]
   3  5     0.00000000E+00   # Re[R_Sl(3,5)]
   3  6     0.00000000E+00   # Re[R_Sl(3,6)]
   4  1    -9.99999970E-01   # Re[R_Sl(4,1)]
   4  2     0.00000000E+00   # Re[R_Sl(4,2)]
   4  3     0.00000000E+00   # Re[R_Sl(4,3)]
   4  4     2.44877431E-04   # Re[R_Sl(4,4)]
   4  5     0.00000000E+00   # Re[R_Sl(4,5)]
   4  6     0.00000000E+00   # Re[R_Sl(4,6)]
   5  1     0.00000000E+00   # Re[R_Sl(5,1)]
   5  2     9.98730129E-01   # Re[R_Sl(5,2)]
   5  3     0.00000000E+00   # Re[R_Sl(5,3)]
   5  4     0.00000000E+00   # Re[R_Sl(5,4)]
   5  5    -5.03798442E-02   # Re[R_Sl(5,5)]
   5  6     0.00000000E+00   # Re[R_Sl(5,6)]
   6  1     0.00000000E+00   # Re[R_Sl(6,1)]
   6  2     0.00000000E+00   # Re[R_Sl(6,2)]
   6  3    -8.52196582E-01   # Re[R_Sl(6,3)]
   6  4     0.00000000E+00   # Re[R_Sl(6,4)]
   6  5     0.00000000E+00   # Re[R_Sl(6,5)]
   6  6     5.23221736E-01   # Re[R_Sl(6,6)]
Block SNUmix # sneutrino mixing matrix
   1  1     0.00000000E+00   # Re[R_Sn(1,1)]
   1  2     0.00000000E+00   # Re[R_Sn(1,2)]
   1  3     1.00000000E+00   # Re[R_Sn(1,3)]
   2  1     0.00000000E+00   # Re[R_Sn(2,1)]
   2  2     1.00000000E+00   # Re[R_Sn(2,2)]
   2  3     0.00000000E+00   # Re[R_Sn(2,3)]
   3  1     1.00000000E+00   # Re[R_Sn(3,1)]
   3  2     0.00000000E+00   # Re[R_Sn(3,2)]
   3  3     0.00000000E+00   # Re[R_Sn(3,3)]
Block Nmix # neutralino mixing matrix
   1  1    -9.75730289E-01   # Re[N(1,1)]
   1  2     2.30523751E-02   # Re[N(1,2)]
   1  3    -1.71783252E-01   # Re[N(1,3)]
   1  4     1.33826398E-01   # Re[N(1,4)]
   2  1     2.17033535E-01   # Re[N(2,1)]
   2  2     1.65834783E-01   # Re[N(2,2)]
   2  3    -6.81862993E-01   # Re[N(2,3)]
   2  4     6.78570651E-01   # Re[N(2,4)]
   3  1    -1.62710777E-08   # Re[N(3,1)]
   3  2    -1.27301453E-08   # Re[N(3,2)]
   3  3     5.72288384E-08   # Re[N(3,3)]
   3  4    -5.75309268E-08   # Re[N(3,4)]
   4  1     1.28076037E-02   # Re[N(4,1)]
   4  2    -9.85309568E-01   # Re[N(4,2)]
   4  3    -9.47137790E-02   # Re[N(4,3)]
   4  4     1.41528517E-01   # Re[N(4,4)]
Block IMNmix # imaginary parts of neutralino mixing matrix
   1  1    -3.98600606E-12   # Im[N(1,1)]
   1  2     1.07906956E-10   # Im[N(1,2)]
   1  3     1.41368066E-09   # Im[N(1,3)]
   1  4     1.33775893E-09   # Im[N(1,4)]
   2  1    -2.23493754E-09   # Im[N(2,1)]
   2  2     2.72865151E-09   # Im[N(2,2)]
   2  3     5.92601207E-08   # Im[N(2,3)]
   2  4     5.90104440E-08   # Im[N(2,4)]
   3  1    -2.61306796E-02   # Im[N(3,1)]
   3  2     3.36521704E-02   # Im[N(3,2)]
   3  3     7.04686223E-01   # Im[N(3,3)]
   3  4     7.08238692E-01   # Im[N(3,4)]
   4  1     2.22133758E-11   # Im[N(4,1)]
   4  2     5.26491566E-11   # Im[N(4,2)]
   4  3     8.60069834E-10   # Im[N(4,3)]
   4  4     8.76279737E-10   # Im[N(4,4)]
Block Umix # chargino mixing matrix
   1  1    -1.33787764E-01   # Re[U(1,1)]
   1  2     9.91010007E-01   # Re[U(1,2)]
   2  1     9.91010007E-01   # Re[U(2,1)]
   2  2     1.33787764E-01   # Re[U(2,2)]
Block IMUmix # imaginary parts of chargino mixing matrix
   1  1    -2.67615316E-09   # Im[U(1,1)]
   1  2    -2.17820119E-08   # Im[U(1,2)]
   2  1    -1.92335667E-10   # Im[U(2,1)]
   2  2    -5.64272142E-09   # Im[U(2,2)]
Block Vmix # chargino mixing matrix
   1  1    -2.00092606E-01   # Re[V(1,1)]
   1  2     9.79776990E-01   # Re[V(1,2)]
   2  1     9.79776990E-01   # Re[V(2,1)]
   2  2     2.00092606E-01   # Re[V(2,2)]
Block IMVmix # imaginary parts of chargino mixing matrix
   1  1     2.83188659E-09   # Im[V(1,1)]
   1  2     0.00000000E+00   # Im[V(1,2)]
   2  1     0.00000000E+00   # Im[V(2,1)]
   2  2     2.83188659E-09   # Im[V(2,2)]
DECAY        23     2.49520000E+00   # Z
DECAY        24     2.08500000E+00   # W
DECAY   1000011     1.79725946E+01   # ~l^-_1
#    BR                NDA      ID1      ID2
     5.20303276E-01    2     1000022        15   # BR(~l^-_1 -> chi^0_1 tau^-)
     7.42366757E-02    2     1000023        15   # BR(~l^-_1 -> chi^0_2 tau^-)
     3.32689697E-02    2     1000025        15   # BR(~l^-_1 -> chi^0_3 tau^-)
     9.11244070E-02    2     1000035        15   # BR(~l^-_1 -> chi^0_4 tau^-)
     9.36817926E-02    2    -1000024        12   # BR(~l^-_1 -> chi^-_1 nu_1)
     1.87384879E-01    2    -1000037        12   # BR(~l^-_1 -> chi^-_2 nu_1)
DECAY   1000013     1.19798038E+01   # ~l^-_2
#    BR                NDA      ID1      ID2
     9.49499363E-01    2     1000022        13   # BR(~l^-_2 -> chi^0_1 mu^-)
     4.47535322E-02    2     1000023        13   # BR(~l^-_2 -> chi^0_2 mu^-)
     7.88683572E-04    2     1000025        13   # BR(~l^-_2 -> chi^0_3 mu^-)
     1.44109284E-03    2     1000035        13   # BR(~l^-_2 -> chi^0_4 mu^-)
     8.08231717E-04    2    -1000024        12   # BR(~l^-_2 -> chi^-_1 nu_1)
     2.70909657E-03    2    -1000037        12   # BR(~l^-_2 -> chi^-_2 nu_1)
DECAY   1000015     1.19366853E+01   # ~l^-_3
#    BR                NDA      ID1      ID2
     9.54602901E-01    2     1000022        11   # BR(~l^-_3 -> chi^0_1 e^-)
     4.46257599E-02    2     1000023        11   # BR(~l^-_3 -> chi^0_2 e^-)
     6.45171377E-04    2     1000025        11   # BR(~l^-_3 -> chi^0_3 e^-)
     1.26084716E-04    2     1000035        11   # BR(~l^-_3 -> chi^0_4 e^-)
DECAY   2000011     2.46014046E+01   # ~l^-_4
#    BR                NDA      ID1      ID2
     1.06572409E-01    2     1000022        11   # BR(~l^-_4 -> chi^0_1 e^-)
     2.99244459E-02    2     1000023        11   # BR(~l^-_4 -> chi^0_2 e^-)
     1.27049979E-04    2     1000025        11   # BR(~l^-_4 -> chi^0_3 e^-)
     2.78584463E-01    2     1000035        11   # BR(~l^-_4 -> chi^0_4 e^-)
     1.28680652E-02    2    -1000024        14   # BR(~l^-_4 -> chi^-_1 nu_2)
     5.71923567E-01    2    -1000037        14   # BR(~l^-_4 -> chi^-_2 nu_2)
#    BR                NDA      ID1      ID2       ID3
DECAY   2000013     2.45732561E+01   # ~l^-_5
#    BR                NDA      ID1      ID2
     1.07519517E-01    2     1000022        13   # BR(~l^-_5 -> chi^0_1 mu^-)
     3.00075991E-02    2     1000023        13   # BR(~l^-_5 -> chi^0_2 mu^-)
     2.58108844E-04    2     1000025        13   # BR(~l^-_5 -> chi^0_3 mu^-)
     2.78265204E-01    2     1000035        13   # BR(~l^-_5 -> chi^0_4 mu^-)
     1.26887979E-02    2    -1000024        16   # BR(~l^-_5 -> chi^-_1 nu_3)
     5.71260773E-01    2    -1000037        16   # BR(~l^-_5 -> chi^-_2 nu_3)
#    BR                NDA      ID1      ID2       ID3
DECAY   2000015     2.27926411E+01   # ~l^-_6
#    BR                NDA      ID1      ID2
     2.08359641E-01    2     1000022        15   # BR(~l^-_6 -> chi^0_1 tau^-)
     5.47714885E-02    2     1000023        15   # BR(~l^-_6 -> chi^0_2 tau^-)
     3.56999946E-02    2     1000025        15   # BR(~l^-_6 -> chi^0_3 tau^-)
     2.29842928E-01    2     1000035        15   # BR(~l^-_6 -> chi^0_4 tau^-)
     8.37776044E-04    2    -1000024        16   # BR(~l^-_6 -> chi^-_1 nu_3)
     4.70488171E-01    2    -1000037        16   # BR(~l^-_6 -> chi^-_2 nu_3)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000012     2.60364092E+01   # ~nu_1
#    BR                NDA      ID1      ID2
     1.18882528E-01    2     1000022        12   # BR(~nu_1 -> chi^0_1 nu_1)
     6.21630971E-04    2     1000023        12   # BR(~nu_1 -> chi^0_2 nu_1)
     7.93114414E-04    2     1000025        12   # BR(~nu_1 -> chi^0_3 nu_1)
     2.70750255E-01    2     1000035        12   # BR(~nu_1 -> chi^0_4 nu_1)
     8.06012095E-02    2     1000024        15   # BR(~nu_1 -> chi^+_1 tau^-)
     5.28351262E-01    2     1000037        15   # BR(~nu_1 -> chi^+_2 tau^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000014     2.46330036E+01   # ~nu_2
#    BR                NDA      ID1      ID2
     1.25669598E-01    2     1000022        14   # BR(~nu_2 -> chi^0_1 nu_2)
     6.57127828E-04    2     1000023        14   # BR(~nu_2 -> chi^0_2 nu_2)
     8.38403916E-04    2     1000025        14   # BR(~nu_2 -> chi^0_3 nu_2)
     2.86223901E-01    2     1000035        14   # BR(~nu_2 -> chi^0_4 nu_2)
     2.89230681E-02    2     1000024        13   # BR(~nu_2 -> chi^+_1 mu^-)
     5.57687901E-01    2     1000037        13   # BR(~nu_2 -> chi^+_2 mu^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000016     2.46280170E+01   # ~nu_3
#    BR                NDA      ID1      ID2
     1.25695109E-01    2     1000022        16   # BR(~nu_3 -> chi^0_1 nu_3)
     6.57261259E-04    2     1000023        16   # BR(~nu_3 -> chi^0_2 nu_3)
     8.38574157E-04    2     1000025        16   # BR(~nu_3 -> chi^0_3 nu_3)
     2.86282080E-01    2     1000035        16   # BR(~nu_3 -> chi^0_4 nu_3)
     2.87287719E-02    2     1000024        11   # BR(~nu_3 -> chi^+_1 e^-)
     5.57798204E-01    2     1000037        11   # BR(~nu_3 -> chi^+_2 e^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000001     2.52994545E-01   # ~d_1
#    BR                NDA      ID1      ID2
     2.33784807E-03    2     1000022         3   # BR(~d_1 -> chi^0_1 s)
     7.25375164E-01    2     1000022         5   # BR(~d_1 -> chi^0_1 b)
     1.47727537E-01    2     1000023         5   # BR(~d_1 -> chi^0_2 b)
     1.23545280E-01    2     1000025         5   # BR(~d_1 -> chi^0_3 b)
     9.64089440E-04    2    -1000024         4   # BR(~d_1 -> chi^-_1 c)
DECAY   1000003     1.70531926E+00   # ~d_2
#    BR                NDA      ID1      ID2
     2.07211661E-03    2     1000022         3   # BR(~d_2 -> chi^0_1 s)
     3.48459142E-02    2     1000022         5   # BR(~d_2 -> chi^0_1 b)
     3.44265124E-04    2     1000023         3   # BR(~d_2 -> chi^0_2 s)
     4.44947420E-02    2     1000023         5   # BR(~d_2 -> chi^0_2 b)
     4.31825583E-02    2     1000025         5   # BR(~d_2 -> chi^0_3 b)
     5.79332634E-04    2    -1000024         4   # BR(~d_2 -> chi^-_1 c)
     8.74405747E-01    2    -1000024         6   # BR(~d_2 -> chi^-_1 t)
DECAY   1000005     2.69251976E+00   # ~d_3
#    BR                NDA      ID1      ID2
     5.19374850E-02    2     1000022         3   # BR(~d_3 -> chi^0_1 s)
     2.03921227E-03    2     1000022         5   # BR(~d_3 -> chi^0_1 b)
     1.40205477E-02    2     1000023         3   # BR(~d_3 -> chi^0_2 s)
     4.56939367E-03    2     1000023         5   # BR(~d_3 -> chi^0_2 b)
     1.37926259E-03    2     1000025         3   # BR(~d_3 -> chi^0_3 s)
     4.80343731E-03    2     1000025         5   # BR(~d_3 -> chi^0_3 b)
     1.70723306E-01    2     1000035         3   # BR(~d_3 -> chi^0_4 s)
     8.35683106E-03    2     1000035         5   # BR(~d_3 -> chi^0_4 b)
     1.44207693E-03    2    -1000024         2   # BR(~d_3 -> chi^-_1 u)
     3.12109372E-02    2    -1000024         4   # BR(~d_3 -> chi^-_1 c)
     8.41685252E-02    2    -1000024         6   # BR(~d_3 -> chi^-_1 t)
     1.52636521E-02    2    -1000037         2   # BR(~d_3 -> chi^-_2 u)
     3.34216679E-01    2    -1000037         4   # BR(~d_3 -> chi^-_2 c)
     7.66358649E-03    2    -1000037         6   # BR(~d_3 -> chi^-_2 t)
     3.36726729E-02    2     1000002       -24   # BR(~d_3 -> ~u_1 W^-)
     1.19660568E-01    2     1000001        23   # BR(~d_3 -> ~d_1 Z)
     1.75181623E-03    2     1000003        23   # BR(~d_3 -> ~d_2 Z)
     1.09685765E-01    2     1000001        25   # BR(~d_3 -> ~d_1 h^0)
     3.36686490E-03    2     1000003        25   # BR(~d_3 -> ~d_2 h^0)
DECAY   2000001     1.97862961E+00   # ~d_4
#    BR                NDA      ID1      ID2
     7.63013655E-02    2     1000022         1   # BR(~d_4 -> chi^0_1 d)
     2.07418756E-02    2     1000023         1   # BR(~d_4 -> chi^0_2 d)
     1.95372584E-03    2     1000025         1   # BR(~d_4 -> chi^0_3 d)
     2.81471599E-01    2     1000035         1   # BR(~d_4 -> chi^0_4 d)
     4.60296866E-02    2    -1000024         2   # BR(~d_4 -> chi^-_1 u)
     2.15315945E-03    2    -1000024         4   # BR(~d_4 -> chi^-_1 c)
     7.41539837E-04    2    -1000024         6   # BR(~d_4 -> chi^-_1 t)
     5.40404056E-01    2    -1000037         2   # BR(~d_4 -> chi^-_2 u)
     2.52284309E-02    2    -1000037         4   # BR(~d_4 -> chi^-_2 c)
     4.69857656E-03    2     1000002       -24   # BR(~d_4 -> ~u_1 W^-)
DECAY   2000003     1.24151081E+00   # ~d_5
#    BR                NDA      ID1      ID2
     9.54912081E-01    2     1000022         1   # BR(~d_5 -> chi^0_1 d)
     4.43207183E-02    2     1000023         1   # BR(~d_5 -> chi^0_2 d)
     6.42056609E-04    2     1000025         1   # BR(~d_5 -> chi^0_3 d)
     1.21670343E-04    2     1000035         1   # BR(~d_5 -> chi^0_4 d)
DECAY   2000005     1.40159757E+00   # ~d_6
#    BR                NDA      ID1      ID2
     8.44207497E-01    2     1000022         3   # BR(~d_6 -> chi^0_1 s)
     3.18202553E-03    2     1000022         5   # BR(~d_6 -> chi^0_1 b)
     3.96225080E-02    2     1000023         3   # BR(~d_6 -> chi^0_2 s)
     2.08938458E-03    2     1000023         5   # BR(~d_6 -> chi^0_2 b)
     1.03613051E-03    2     1000025         3   # BR(~d_6 -> chi^0_3 s)
     2.08903354E-03    2     1000025         5   # BR(~d_6 -> chi^0_3 b)
     1.25566547E-04    2     1000035         3   # BR(~d_6 -> chi^0_4 s)
     1.04514368E-03    2    -1000024         4   # BR(~d_6 -> chi^-_1 c)
     3.87716943E-03    2    -1000024         6   # BR(~d_6 -> chi^-_1 t)
     1.13802009E-03    2     1000002       -24   # BR(~d_6 -> ~u_1 W^-)
     2.04232509E-03    2     1000004       -24   # BR(~d_6 -> ~u_2 W^-)
     4.24928790E-02    2     1000002       -37   # BR(~d_6 -> ~u_1 H^-)
     5.94399684E-04    2     1000003        23   # BR(~d_6 -> ~d_2 Z)
     1.00648803E-03    2     1000005        23   # BR(~d_6 -> ~d_3 Z)
     2.67867859E-03    2     1000001        36   # BR(~d_6 -> ~d_1 A^0)
     2.42946119E-02    2     1000003        36   # BR(~d_6 -> ~d_2 A^0)
     6.23122543E-04    2     1000003        25   # BR(~d_6 -> ~d_2 h^0)
     9.94788380E-04    2     1000005        25   # BR(~d_6 -> ~d_3 h^0)
     1.86946582E-03    2     1000001        35   # BR(~d_6 -> ~d_1 H^0)
     2.46598647E-02    2     1000003        35   # BR(~d_6 -> ~d_2 H^0)
DECAY   1000002     1.39816411E+00   # ~u_1
#    BR                NDA      ID1      ID2
     1.30260501E-03    2     1000022         4   # BR(~u_1 -> chi^0_1 c)
     1.38070872E-01    2     1000022         6   # BR(~u_1 -> chi^0_1 t)
     7.19769228E-04    2     1000023         4   # BR(~u_1 -> chi^0_2 c)
     2.36073168E-01    2     1000023         6   # BR(~u_1 -> chi^0_2 t)
     4.32614546E-01    2     1000025         6   # BR(~u_1 -> chi^0_3 t)
     2.84418609E-03    2     1000024         3   # BR(~u_1 -> chi^+_1 s)
     1.88250765E-01    2     1000024         5   # BR(~u_1 -> chi^+_1 b)
DECAY   1000004     3.07359715E+00   # ~u_2
#    BR                NDA      ID1      ID2
     3.89850881E-04    2     1000022         2   # BR(~u_2 -> chi^0_1 u)
     2.72656558E-02    2     1000022         4   # BR(~u_2 -> chi^0_1 c)
     2.41319260E-03    2     1000022         6   # BR(~u_2 -> chi^0_1 t)
     4.73129600E-04    2     1000023         2   # BR(~u_2 -> chi^0_2 u)
     3.28400838E-02    2     1000023         4   # BR(~u_2 -> chi^0_2 c)
     5.31078499E-02    2     1000023         6   # BR(~u_2 -> chi^0_2 t)
     6.46985034E-04    2     1000025         4   # BR(~u_2 -> chi^0_3 c)
     4.83326667E-02    2     1000025         6   # BR(~u_2 -> chi^0_3 t)
     1.99832251E-03    2     1000035         2   # BR(~u_2 -> chi^0_4 u)
     1.38581112E-01    2     1000035         4   # BR(~u_2 -> chi^0_4 c)
     4.28973969E-03    2     1000035         6   # BR(~u_2 -> chi^0_4 t)
     7.72052125E-04    2     1000024         1   # BR(~u_2 -> chi^+_1 d)
     6.30198288E-02    2     1000024         3   # BR(~u_2 -> chi^+_1 s)
     9.70950968E-03    2     1000024         5   # BR(~u_2 -> chi^+_1 b)
     3.19801775E-03    2     1000037         1   # BR(~u_2 -> chi^+_2 d)
     2.69261323E-01    2     1000037         3   # BR(~u_2 -> chi^+_2 s)
     1.91133238E-02    2     1000037         5   # BR(~u_2 -> chi^+_2 b)
     2.32879734E-01    2     1000001        24   # BR(~u_2 -> ~d_1 W^+)
     1.53638532E-02    2     1000003        24   # BR(~u_2 -> ~d_2 W^+)
     3.37124103E-04    2     1000002        23   # BR(~u_2 -> ~u_1 Z)
     7.59976630E-02    2     1000002        25   # BR(~u_2 -> ~u_1 h^0)
DECAY   1000006     2.05598201E+00   # ~u_3
#    BR                NDA      ID1      ID2
     4.35438809E-02    2     1000022         2   # BR(~u_3 -> chi^0_1 u)
     6.69568706E-04    2     1000022         4   # BR(~u_3 -> chi^0_1 c)
     2.92562998E-04    2     1000022         6   # BR(~u_3 -> chi^0_1 t)
     5.36330658E-02    2     1000023         2   # BR(~u_3 -> chi^0_2 u)
     8.23036739E-04    2     1000023         4   # BR(~u_3 -> chi^0_2 c)
     9.57215080E-04    2     1000023         6   # BR(~u_3 -> chi^0_2 t)
     1.01895482E-03    2     1000025         2   # BR(~u_3 -> chi^0_3 u)
     1.47772215E-03    2     1000025         6   # BR(~u_3 -> chi^0_3 t)
     2.58630845E-01    2     1000035         2   # BR(~u_3 -> chi^0_4 u)
     3.96657424E-03    2     1000035         4   # BR(~u_3 -> chi^0_4 c)
     1.02109778E-01    2     1000024         1   # BR(~u_3 -> chi^+_1 d)
     1.06665287E-03    2     1000024         3   # BR(~u_3 -> chi^+_1 s)
     8.41837963E-04    2     1000024         5   # BR(~u_3 -> chi^+_1 b)
     5.15174609E-01    2     1000037         1   # BR(~u_3 -> chi^+_2 d)
     5.75557196E-03    2     1000037         3   # BR(~u_3 -> chi^+_2 s)
     2.50435556E-03    2     1000001        24   # BR(~u_3 -> ~d_1 W^+)
     3.27649902E-03    2     1000003        24   # BR(~u_3 -> ~d_2 W^+)
     4.03457769E-03    2     1000002        25   # BR(~u_3 -> ~u_1 h^0)
DECAY   2000002     8.11689562E+01   # ~u_4
#    BR                NDA      ID1      ID2
     1.98118995E-02    2     1000022         4   # BR(~u_4 -> chi^0_1 c)
     3.52719302E-02    2     1000022         6   # BR(~u_4 -> chi^0_1 t)
     9.24322865E-04    2     1000023         4   # BR(~u_4 -> chi^0_2 c)
     9.87459307E-02    2     1000023         6   # BR(~u_4 -> chi^0_2 t)
     1.02939965E-01    2     1000025         6   # BR(~u_4 -> chi^0_3 t)
     2.57886260E-04    2     1000035         4   # BR(~u_4 -> chi^0_4 c)
     4.95222615E-03    2     1000035         6   # BR(~u_4 -> chi^0_4 t)
     2.88511913E-04    2     1000024         3   # BR(~u_4 -> chi^+_1 s)
     1.98115484E-01    2     1000024         5   # BR(~u_4 -> chi^+_1 b)
     7.03563086E-04    2     1000037         3   # BR(~u_4 -> chi^+_2 s)
     9.63824422E-03    2     1000037         5   # BR(~u_4 -> chi^+_2 b)
     2.94772631E-03    2     1000001        24   # BR(~u_4 -> ~d_1 W^+)
     1.84980495E-01    2     1000003        24   # BR(~u_4 -> ~d_2 W^+)
     6.84949524E-02    2     1000005        24   # BR(~u_4 -> ~d_3 W^+)
     5.36182888E-03    2     2000001        24   # BR(~u_4 -> ~d_4 W^+)
     2.01594407E-04    2     1000001        37   # BR(~u_4 -> ~d_1 H^+)
     1.02750187E-01    2     1000002        23   # BR(~u_4 -> ~u_1 Z)
     3.44008723E-02    2     1000004        23   # BR(~u_4 -> ~u_2 Z)
     1.17888815E-03    2     1000006        23   # BR(~u_4 -> ~u_3 Z)
     6.98310566E-04    2     1000002        36   # BR(~u_4 -> ~u_1 A^0)
     9.53253031E-02    2     1000002        25   # BR(~u_4 -> ~u_1 h^0)
     3.01862901E-02    2     1000004        25   # BR(~u_4 -> ~u_2 h^0)
     1.07871544E-03    2     1000006        25   # BR(~u_4 -> ~u_3 h^0)
     6.76680084E-04    2     1000002        35   # BR(~u_4 -> ~u_1 H^0)
DECAY   2000004     5.26596492E+00   # ~u_5
#    BR                NDA      ID1      ID2
     9.54636836E-01    2     1000022         2   # BR(~u_5 -> chi^0_1 u)
     4.45929161E-02    2     1000023         2   # BR(~u_5 -> chi^0_2 u)
     6.44669710E-04    2     1000025         2   # BR(~u_5 -> chi^0_3 u)
     1.25577419E-04    2     1000035         2   # BR(~u_5 -> chi^0_4 u)
DECAY   2000006     1.22519509E+02   # ~u_6
#    BR                NDA      ID1      ID2
     2.77060720E-02    2     1000022         4   # BR(~u_6 -> chi^0_1 c)
     1.63190598E-02    2     1000022         6   # BR(~u_6 -> chi^0_1 t)
     1.30702347E-03    2     1000023         4   # BR(~u_6 -> chi^0_2 c)
     4.77803234E-02    2     1000023         6   # BR(~u_6 -> chi^0_2 t)
     4.98852862E-02    2     1000025         6   # BR(~u_6 -> chi^0_3 t)
     3.48584028E-03    2     1000035         6   # BR(~u_6 -> chi^0_4 t)
     1.15473263E-04    2     1000024         3   # BR(~u_6 -> chi^+_1 s)
     9.35247810E-02    2     1000024         5   # BR(~u_6 -> chi^+_1 b)
     1.79293763E-04    2     1000037         3   # BR(~u_6 -> chi^+_2 s)
     6.78088618E-03    2     1000037         5   # BR(~u_6 -> chi^+_2 b)
     8.95452859E-03    2     1000001        24   # BR(~u_6 -> ~d_1 W^+)
     3.49973682E-01    2     1000003        24   # BR(~u_6 -> ~d_2 W^+)
     1.09532641E-02    2     1000005        24   # BR(~u_6 -> ~d_3 W^+)
     2.39769953E-03    2     2000001        24   # BR(~u_6 -> ~d_4 W^+)
     9.08107473E-04    2     1000003        37   # BR(~u_6 -> ~d_2 H^+)
     1.88413689E-01    2     1000002        23   # BR(~u_6 -> ~u_1 Z)
     4.45729943E-03    2     1000004        23   # BR(~u_6 -> ~u_2 Z)
     6.76939340E-04    2     1000006        23   # BR(~u_6 -> ~u_3 Z)
     4.75427697E-04    2     1000002        36   # BR(~u_6 -> ~u_1 A^0)
     1.79336950E-01    2     1000002        25   # BR(~u_6 -> ~u_1 h^0)
     3.34926630E-03    2     1000004        25   # BR(~u_6 -> ~u_2 h^0)
     6.12488704E-04    2     1000006        25   # BR(~u_6 -> ~u_3 h^0)
     1.65812699E-03    2     2000002        25   # BR(~u_6 -> ~u_4 h^0)
     4.38770696E-04    2     1000002        35   # BR(~u_6 -> ~u_1 H^0)
DECAY   1000024     1.57296627E-01   # chi^+_1
#    BR                NDA      ID1      ID2
     9.99999937E-01    2     1000022        24   # BR(chi^+_1 -> chi^0_1 W^+)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000037     7.32597929E+00   # chi^+_2
#    BR                NDA      ID1      ID2
     6.60874830E-03    2     1000002        -3   # BR(chi^+_2 -> ~u_1 s_bar)
     1.03531284E-01    2     1000002        -5   # BR(chi^+_2 -> ~u_1 b_bar)
     1.70503915E-04    2    -1000001         4   # BR(chi^+_2 -> ~d^*_1 c)
     1.22731210E-03    2    -1000001         6   # BR(chi^+_2 -> ~d^*_1 t)
     2.10418957E-04    2    -1000003         2   # BR(chi^+_2 -> ~d^*_2 u)
     2.42580115E-03    2    -1000003         4   # BR(chi^+_2 -> ~d^*_2 c)
     1.99334398E-03    2     1000022        24   # BR(chi^+_2 -> chi^0_1 W^+)
     2.26199823E-01    2     1000023        24   # BR(chi^+_2 -> chi^0_2 W^+)
     2.18642854E-01    2     1000025        24   # BR(chi^+_2 -> chi^0_3 W^+)
     2.29759579E-01    2     1000024        23   # BR(chi^+_2 -> chi^+_1 Z)
     2.07963411E-01    2     1000024        25   # BR(chi^+_2 -> chi^+_1 h^0)
#    BR                NDA      ID1      ID2       ID3
     6.32819676E-04    3     1000023        -5         6   # BR(chi^+_2 -> chi^0_2 b_bar t)
     5.70477536E-04    3     1000025        -5         6   # BR(chi^+_2 -> chi^0_3 b_bar t)
DECAY   1000022     0.00000000E+00   # chi^0_1
DECAY   1000023     1.60975472E-01   # chi^0_2
#    BR                NDA      ID1      ID2
     3.52387996E-02    2     1000022        23   # BR(chi^0_2 -> chi^0_1 Z)
     9.64759441E-01    2     1000022        25   # BR(chi^0_2 -> chi^0_1 h^0)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000025     1.70456108E-01   # chi^0_3
#    BR                NDA      ID1      ID2
     9.93564816E-01    2     1000022        23   # BR(chi^0_3 -> chi^0_1 Z)
     6.43031435E-03    2     1000022        25   # BR(chi^0_3 -> chi^0_1 h^0)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000035     7.16872032E+00   # chi^0_4
#    BR                NDA      ID1      ID2
     1.23368106E-04    2     1000002        -2   # BR(chi^0_4 -> ~u_1 u_bar)
     1.23368106E-04    2    -1000002         2   # BR(chi^0_4 -> ~u^*_1 u)
     2.11674573E-03    2     1000002        -4   # BR(chi^0_4 -> ~u_1 c_bar)
     2.11674573E-03    2    -1000002         4   # BR(chi^0_4 -> ~u^*_1 c)
     2.07463464E-03    2     1000001        -5   # BR(chi^0_4 -> ~d_1 b_bar)
     2.07463464E-03    2    -1000001         5   # BR(chi^0_4 -> ~d^*_1 b)
     2.11816447E-03    2     1000003        -3   # BR(chi^0_4 -> ~d_2 s_bar)
     2.11816447E-03    2    -1000003         3   # BR(chi^0_4 -> ~d^*_2 s)
     4.10769742E-02    2     1000003        -5   # BR(chi^0_4 -> ~d_2 b_bar)
     4.10769742E-02    2    -1000003         5   # BR(chi^0_4 -> ~d^*_2 b)
     2.33843366E-01    2     1000024       -24   # BR(chi^0_4 -> chi^+_1 W^-)
     2.33843366E-01    2    -1000024        24   # BR(chi^0_4 -> chi^-_1 W^+)
     1.40896185E-04    2     1000022        23   # BR(chi^0_4 -> chi^0_1 Z)
     9.53423001E-03    2     1000023        23   # BR(chi^0_4 -> chi^0_2 Z)
     2.14288454E-01    2     1000025        23   # BR(chi^0_4 -> chi^0_3 Z)
     1.49833596E-03    2     1000022        25   # BR(chi^0_4 -> chi^0_1 h^0)
     2.03029967E-01    2     1000023        25   # BR(chi^0_4 -> chi^0_2 h^0)
     7.20971542E-03    2     1000025        25   # BR(chi^0_4 -> chi^0_3 h^0)
#    BR                NDA      ID1      ID2       ID3
     7.11898053E-04    3     1000024         5        -6   # BR(chi^0_4 -> chi^+_1 b t_bar)
     7.11898053E-04    3    -1000024        -5         6   # BR(chi^0_4 -> chi^-_1 b_bar t)
DECAY   1000021     3.28047974E+02   # ~g
#    BR                NDA      ID1      ID2
     1.53048803E-04    2     1000002        -2   # BR(~g -> ~u_1 u_bar)
     1.53048803E-04    2    -1000002         2   # BR(~g -> ~u^*_1 u)
     2.66101385E-03    2     1000002        -4   # BR(~g -> ~u_1 c_bar)
     2.66101385E-03    2    -1000002         4   # BR(~g -> ~u^*_1 c)
     6.98668561E-02    2     1000002        -6   # BR(~g -> ~u_1 t_bar)
     6.98668561E-02    2    -1000002         6   # BR(~g -> ~u^*_1 t)
     8.28245241E-04    2     1000004        -2   # BR(~g -> ~u_2 u_bar)
     8.28245241E-04    2    -1000004         2   # BR(~g -> ~u^*_2 u)
     5.74587789E-02    2     1000004        -4   # BR(~g -> ~u_2 c_bar)
     5.74587789E-02    2    -1000004         4   # BR(~g -> ~u^*_2 c)
     2.64908519E-03    2     1000004        -6   # BR(~g -> ~u_2 t_bar)
     2.64908519E-03    2    -1000004         6   # BR(~g -> ~u^*_2 t)
     5.87890825E-02    2     1000006        -2   # BR(~g -> ~u_3 u_bar)
     5.87890825E-02    2    -1000006         2   # BR(~g -> ~u^*_3 u)
     9.01730533E-04    2     1000006        -4   # BR(~g -> ~u_3 c_bar)
     9.01730533E-04    2    -1000006         4   # BR(~g -> ~u^*_3 c)
     5.00331938E-03    2     2000002        -4   # BR(~g -> ~u_4 c_bar)
     5.00331938E-03    2    -2000002         4   # BR(~g -> ~u^*_4 c)
     8.55630850E-03    2     2000002        -6   # BR(~g -> ~u_4 t_bar)
     8.55630850E-03    2    -2000002         6   # BR(~g -> ~u^*_4 t)
     4.55768113E-03    2     2000004        -2   # BR(~g -> ~u_5 u_bar)
     4.55768113E-03    2    -2000004         2   # BR(~g -> ~u^*_5 u)
     9.72067534E-04    2     2000006        -4   # BR(~g -> ~u_6 c_bar)
     9.72067534E-04    2    -2000006         4   # BR(~g -> ~u^*_6 c)
     2.46278155E-04    2     2000006        -6   # BR(~g -> ~u_6 t_bar)
     2.46278155E-04    2    -2000006         6   # BR(~g -> ~u^*_6 t)
     3.03173875E-04    2     1000001        -3   # BR(~g -> ~d_1 s_bar)
     3.03173875E-04    2    -1000001         3   # BR(~g -> ~d^*_1 s)
     7.65967397E-02    2     1000001        -5   # BR(~g -> ~d_1 b_bar)
     7.65967397E-02    2    -1000001         5   # BR(~g -> ~d^*_1 b)
     3.57518132E-03    2     1000003        -3   # BR(~g -> ~d_2 s_bar)
     3.57518132E-03    2    -1000003         3   # BR(~g -> ~d^*_2 s)
     7.03683208E-02    2     1000003        -5   # BR(~g -> ~d_2 b_bar)
     7.03683208E-02    2    -1000003         5   # BR(~g -> ~d^*_2 b)
     5.74795158E-02    2     1000005        -3   # BR(~g -> ~d_3 s_bar)
     5.74795158E-02    2    -1000005         3   # BR(~g -> ~d^*_3 s)
     2.94837374E-03    2     1000005        -5   # BR(~g -> ~d_3 b_bar)
     2.94837374E-03    2    -1000005         5   # BR(~g -> ~d^*_3 b)
     5.95792596E-02    2     2000001        -1   # BR(~g -> ~d_4 d_bar)
     5.95792596E-02    2    -2000001         1   # BR(~g -> ~d^*_4 d)
     8.05738947E-03    2     2000003        -1   # BR(~g -> ~d_5 d_bar)
     8.05738947E-03    2    -2000003         1   # BR(~g -> ~d^*_5 d)
     7.92017024E-03    2     2000005        -3   # BR(~g -> ~d_6 s_bar)
     7.92017024E-03    2    -2000005         3   # BR(~g -> ~d^*_6 s)
#    BR                NDA      ID1      ID2       ID3
     1.04272803E-04    3     1000035         6        -6   # BR(~g -> chi^0_4 t t_bar)
     1.26269749E-04    3     1000035         5        -5   # BR(~g -> chi^0_4 b b_bar)
     2.27922434E-04    3     1000037         5        -6   # BR(~g -> chi^+_2 b t_bar)
     2.27922434E-04    3    -1000037        -5         6   # BR(~g -> chi^-_2 b_bar t)
DECAY        25     3.01197565E-03   # h^0
#    BR                NDA      ID1      ID2
     3.42342994E-04    2          13       -13   # BR(h^0 -> mu^- mu^+)
     9.62038308E-02    2          15       -15   # BR(h^0 -> tau^- tau^+)
     3.89235171E-04    2           3        -3   # BR(h^0 -> s s_bar)
     4.61609385E-01    2           5        -5   # BR(h^0 -> b b_bar)
     3.00805396E-02    2           4        -4   # BR(h^0 -> c c_bar)
     1.06388722E-01    2          21        21   # BR(h^0 -> g g)
     3.78050796E-03    2          22        22   # BR(h^0 -> photon photon)
# writing decays into V V* as 3-body decays
#    BR                NDA      ID1      ID2       ID3
     1.34654232E-02    3          24        11        12   # BR(h^0 -> W^+ e^- nu_1)
     1.34654232E-02    3          24        13        14   # BR(h^0 -> W^+ mu^- nu_2)
     1.34654232E-02    3          24        15        16   # BR(h^0 -> W^+ tau^- nu_3)
     4.71289813E-02    3          24         1        -2   # BR(h^0 -> W^+ d u_bar)
     4.71289813E-02    3          24         3        -4   # BR(h^0 -> W^+ s c_bar)
     1.34654232E-02    3         -24       -11       -12   # BR(h^0 -> W^- e^+ nu_bar_1)
     1.34654232E-02    3         -24       -13       -14   # BR(h^0 -> W^- mu^+ nu_bar_2)
     1.34654232E-02    3         -24       -15       -16   # BR(h^0 -> W^- tau^+ nu_bar_3)
     4.71289813E-02    3         -24        -1         2   # BR(h^0 -> W^- d_bar u)
     4.71289813E-02    3         -24        -3         4   # BR(h^0 -> W^- s_bar c)
     1.07169224E-03    3          23        11       -11   # BR(h^0 -> Z e^- e^+)
     1.07169224E-03    3          23        13       -13   # BR(h^0 -> Z mu^- mu^+)
     1.07807136E-03    3          23        15       -15   # BR(h^0 -> Z tau^- tau^+)
     6.37912047E-03    3          23        12       -12   # BR(h^0 -> Z nu_1 nu_bar_1)
     4.97571396E-03    3          23         1        -1   # BR(h^0 -> Z d d_bar)
     4.97571396E-03    3          23         3        -3   # BR(h^0 -> Z s s_bar)
     4.81623595E-03    3          23         5        -5   # BR(h^0 -> Z b b_bar)
     3.69988987E-03    3          23         2        -2   # BR(h^0 -> Z u u_bar)
     3.82747228E-03    3          23         4        -4   # BR(h^0 -> Z c c_bar)
DECAY        35     5.50966089E+00   # H^0
#    BR                NDA      ID1      ID2
     5.57728769E-04    2          13       -13   # BR(H^0 -> mu^- mu^+)
     1.57398732E-01    2          15       -15   # BR(H^0 -> tau^- tau^+)
     5.44207691E-04    2           3        -3   # BR(H^0 -> s s_bar)
     6.65121791E-01    2           5        -5   # BR(H^0 -> b b_bar)
     3.89390911E-02    2           6        -6   # BR(H^0 -> t t_bar)
     6.31490378E-03    2     1000022   1000022   # BR(H^0 -> chi^0_1 chi^0_1)
     2.68961783E-02    2     1000022   1000023   # BR(H^0 -> chi^0_1 chi^0_2)
     9.78172141E-02    2     1000022   1000025   # BR(H^0 -> chi^0_1 chi^0_3)
     1.08088635E-04    2     1000025   1000025   # BR(H^0 -> chi^0_3 chi^0_3)
     4.20439726E-03    2     1000024  -1000024   # BR(H^0 -> chi^+_1 chi^-_1)
     6.07079113E-04    2          23        23   # BR(H^0 -> Z Z)
     1.15097464E-03    2          24       -24   # BR(H^0 -> W^+ W^-)
     1.78978601E-04    2          25        25   # BR(H^0 -> h^0 h^0)
DECAY        36     5.71455257E+00   # A^0
#    BR                NDA      ID1      ID2
     5.37645143E-04    2          13       -13   # BR(A^0 -> mu^- mu^+)
     1.51731928E-01    2          15       -15   # BR(A^0 -> tau^- tau^+)
     5.24609516E-04    2           3        -3   # BR(A^0 -> s s_bar)
     6.41170180E-01    2           5        -5   # BR(A^0 -> b b_bar)
     3.84526788E-02    2           6        -6   # BR(A^0 -> t t_bar)
     1.43863297E-02    2     1000022   1000022   # BR(A^0 -> chi^0_1 chi^0_1)
     9.60229350E-02    2     1000022   1000023   # BR(A^0 -> chi^0_1 chi^0_2)
     2.45789415E-02    2     1000022   1000025   # BR(A^0 -> chi^0_1 chi^0_3)
     6.69897751E-04    2     1000023   1000023   # BR(A^0 -> chi^0_2 chi^0_2)
     6.80440324E-04    2     1000025   1000025   # BR(A^0 -> chi^0_3 chi^0_3)
     3.11455392E-02    2     1000024  -1000024   # BR(A^0 -> chi^+_1 chi^-_1)
DECAY        37     5.16719767E+00   # H^+
#    BR                NDA      ID1      ID2
     6.15782828E-04    2         -13        12   # BR(H^+ -> mu^+ nu_1)
     1.73783655E-01    2         -15        12   # BR(H^+ -> tau^+ nu_1)
     4.98130651E-04    2          -3         4   # BR(H^+ -> s_bar c)
     1.44553598E-03    2          -5         4   # BR(H^+ -> b_bar c)
     6.58124242E-01    2          -5         6   # BR(H^+ -> b_bar t)
     1.50528306E-01    2     1000024   1000022   # BR(H^+ -> chi^+_1 chi^0_1)
     7.56708473E-03    2     1000024   1000023   # BR(H^+ -> chi^+_1 chi^0_2)
     7.23222624E-03    2     1000024   1000025   # BR(H^+ -> chi^+_1 chi^0_3)
DECAY         6     2.43000000E+00   # top
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           5        24   # BR(t -> b W)
Block HiggsBoundsInputHiggsCouplingsFermions
# ScalarNormEffCoupSq PseudoSNormEffCoupSq NP IP1 IP2 IP2
    1.02534248E+00    0.00000000E+00        3  25   5   5  # h0-b-b eff. coupling^2, normalised to SM
    3.02734658E+02    0.00000000E+00        3  35   5   5  # H0-b-b eff. coupling^2, normalised to SM
    0.00000000E+00    3.02760000E+02        3  36   5   5  # A0-b-b eff. coupling^2, normalised to SM
#
    9.99916295E-01    0.00000000E+00        3  25   6   6  # h0-t-t eff. coupling^2, normalised to SM
    3.38665109E-03    0.00000000E+00        3  35   6   6  # H0-t-t eff. coupling^2, normalised to SM
    0.00000000E+00    3.30294623E-03        3  36   6   6  # A0-t-t eff. coupling^2, normalised to SM
#
    1.02534248E+00    0.00000000E+00        3  25  15  15  # h0-tau-tau eff. coupling^2, normalised to SM
    3.02734658E+02    0.00000000E+00        3  35  15  15  # H0-tau-tau eff. coupling^2, normalised to SM
    0.00000000E+00    3.02760000E+02        3  36  15  15  # A0-tau-tau eff. coupling^2, normalised to SM
#
Block HiggsBoundsInputHiggsCouplingsBosons
    9.99999476E-01        3  25  24  24  # h0-W-W eff. coupling^2, normalised to SM
    5.23728796E-07        3  35  24  24  # H0-W-W eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  24  24  # A0-W-W eff. coupling^2, normalised to SM
#
    9.99999476E-01        3  25  23  23  # h0-Z-Z eff. coupling^2, normalised to SM
    5.23728796E-07        3  35  23  23  # H0-Z-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  23  23  # A0-Z-Z eff. coupling^2, normalised to SM
#
    1.15393100E+00        3  25  21  21  # h0-g-g eff. coupling^2, normalised to SM
    9.29983277E-03        3  35  21  21  # H0-g-g eff. coupling^2, normalised to SM
    1.02636803E-01        3  36  21  21  # A0-g-g eff. coupling^2, normalised to SM
#
    0.00000000E+00        3  25  25  23  # h0-h0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  35  25  23  # H0-h0-Z eff. coupling^2, normalised to SM
    5.23728796E-07        3  36  25  23  # A0-h0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  35  35  23  # H0-H0-Z eff. coupling^2, normalised to SM
    9.99999476E-01        3  36  35  23  # A0-H0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  36  23  # A0-A0-Z eff. coupling^2, normalised to SM
#
    0.00000000E+00        4  25  21  21  23  # h0-g-g-Z eff. coupling^2, normalised to SM
    0.00000000E+00        4  35  21  21  23  # H0-g-g-Z eff. coupling^2, normalised to SM
    0.00000000E+00        4  36  21  21  23  # A0-g-g-Z eff. coupling^2, normalised to SM
Block SPhenoLowEnergy  # low energy observables
    1    3.31120850E-04   # BR(b -> s gamma)
    2    1.59099979E-06   # BR(b -> s mu+ mu-)
    3    3.54833636E-05   # BR(b -> s nu nu)
    4    3.30580271E-15   # BR(Bd -> e+ e-)
    5    1.41217137E-10   # BR(Bd -> mu+ mu-)
    6    2.95608374E-08   # BR(Bd -> tau+ tau-)
    7    6.14447837E-14   # BR(Bs -> e+ e-)
    8    2.62606517E-09   # BR(Bs -> mu+ mu-)
    9    5.55020817E-07   # BR(Bs -> tau+ tau-)
   10    1.24453165E-04   # BR(B_u -> tau nu)
   11    9.96444595E-01   # BR(B_u -> tau nu)/BR(B_u -> tau nu)_SM
   12    4.81284193E-01   # |Delta(M_Bd)| [ps^-1] 
   13    2.09241926E+01   # |Delta(M_Bs)| [ps^-1] 
   16    2.22254012E-03   # epsilon_K
   17    2.24250834E-15   # Delta(M_K)
   18    2.46672667E-11   # BR(K^0 -> pi^0 nu nu)
   19    7.26504617E-11   # BR(K^+ -> pi^+ nu nu)
   20    1.74533650E-15   # Delta(g-2)_electron/2
   21    7.45482684E-11   # Delta(g-2)_muon/2
   22    2.11141824E-08   # Delta(g-2)_tau/2
   23   -1.36384604E-35   # electric dipole moment of the electron
   24   -2.81738434E-33   # electric dipole moment of the muon
   25   -4.76389773E-32   # electric dipole moment of the tau
   26    0.00000000E+00   # Br(mu -> e gamma)
   27    0.00000000E+00   # Br(tau -> e gamma)
   28    0.00000000E+00   # Br(tau -> mu gamma)
   29    0.00000000E+00   # Br(mu -> 3 e)
   30    0.00000000E+00   # Br(tau -> 3 e)
   31    0.00000000E+00   # Br(tau -> 3 mu)
   39    6.52788882E-05   # Delta(rho_parameter)
   40    0.00000000E+00   # BR(Z -> e mu)
   41    0.00000000E+00   # BR(Z -> e tau)
   42    0.00000000E+00   # BR(Z -> mu tau)
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q
#    id        order  M        value         comment
     0305 4422   00   0    -1.88678967E-01   # C7
     0305 4422   00   2    -2.52270583E-01   # C7
     0305 4322   00   2     7.03058356E-03   # C7'
     0305 6421   00   0    -9.51832270E-02   # C8
     0305 6421   00   2     6.78443001E-02   # C8
     0305 6321   00   2     2.09999465E-03   # C8'
 03051111 4133   00   0     1.21537342E+00   # C9 e+e-
 03051111 4133   00   2     1.21688204E+00   # C9 e+e-
 03051111 4233   00   2     4.93626977E-04   # C9' e+e-
 03051111 4137   00   0    -4.03100100E+00   # C10 e+e-
 03051111 4137   00   2    -4.03050479E+00   # C10 e+e-
 03051111 4237   00   2    -3.07174971E-03   # C10' e+e-
 03051313 4133   00   0     1.21537342E+00   # C9 mu+mu-
 03051313 4133   00   2     1.21688186E+00   # C9 mu+mu-
 03051313 4233   00   2     4.93626095E-04   # C9' mu+mu-
 03051313 4137   00   0    -4.03100100E+00   # C10 mu+mu-
 03051313 4137   00   2    -4.03050497E+00   # C10 mu+mu-
 03051313 4237   00   2    -3.07175048E-03   # C10' mu+mu-
 03051212 4137   00   0     1.50333197E+00   # C11 nu_1 nu_1
 03051212 4137   00   2     1.50331153E+00   # C11 nu_1 nu_1
 03051212 4237   00   2     7.23995568E-04   # C11' nu_1 nu_1
 03051414 4137   00   0     1.50333197E+00   # C11 nu_2 nu_2
 03051414 4137   00   2     1.50331153E+00   # C11 nu_2 nu_2
 03051414 4237   00   2     7.23995601E-04   # C11' nu_2 nu_2
 03051616 4137   00   0     1.50333197E+00   # C11 nu_3 nu_3
 03051616 4137   00   2     1.50331153E+00   # C11 nu_3 nu_3
 03051616 4237   00   2     7.24004329E-04   # C11' nu_3 nu_3
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q
#    id        order  M        value         comment
     0305 4422   00   0     3.36290248E-07   # C7
     0305 4422   00   2    -1.03725769E-03   # C7
     0305 4322   00   2     1.08230949E-04   # C7'
     0305 6421   00   0     2.88055234E-07   # C8
     0305 6421   00   2     2.65831427E-03   # C8
     0305 6321   00   2     3.63899444E-05   # C8'
 03051111 4133   00   2     6.82619303E-06   # C9 e+e-
 03051111 4233   00   2     7.52695440E-06   # C9' e+e-
 03051111 4137   00   2     1.80016340E-05   # C10 e+e-
 03051111 4237   00   2    -4.49031129E-05   # C10' e+e-
 03051313 4133   00   2     6.82607190E-06   # C9 mu+mu-
 03051313 4233   00   2     7.52694363E-06   # C9' mu+mu-
 03051313 4137   00   2     1.80015604E-05   # C10 mu+mu-
 03051313 4237   00   2    -4.49031262E-05   # C10' mu+mu-
 03051212 4137   00   2    -2.93102967E-06   # C11 nu_1 nu_1
 03051212 4237   00   2     1.05764325E-05   # C11' nu_1 nu_1
 03051414 4137   00   2    -2.93102982E-06   # C11 nu_2 nu_2
 03051414 4237   00   2     1.05764324E-05   # C11' nu_2 nu_2
 03051616 4137   00   2    -2.93109039E-06   # C11 nu_3 nu_3
 03051616 4237   00   2     1.05763993E-05   # C11' nu_3 nu_3


==> anc/nmfv_benchmark_2.slha <==
# SUSY Les Houches Accord 2 - MSSM spectrum + Decays
# SPheno v3.3.3  
# W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
# in case of problems send email to porod@physik.uni-wuerzburg.de
# Created: 03.04.2015,  15:03
Block SPINFO         # Program information
     1   SPheno      # spectrum calculator
     2   v3.3.3      # version number
#
Block SPhenoINFO     # SPheno specific information
    1      2         # using 2-loop RGEs
    2      1         # using running masses for boundary conditions at mZ
# Either the general MSSM or a model has been used
# which has not yet been implemented in the LesHouches standard
Block MINPAR  # Input parameters
    3    2.18891458E+01  # tanb at m_Z    
    4    1.00000000E+00  # Sign(mu)
Block EXTPAR  # non-universal input parameters
    1    3.15300000E+02  # M_1
    2    6.30600000E+02  # M_2
    3    1.89180000E+03  # M_3
   23    7.72800000E+02  # mu
   25    2.11000000E+01  # tan(beta)
   26    1.30030000E+03  # m_A, pole mass
Block SMINPUTS  # SM parameters
         1     1.27934000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.19400000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.24000000E+00  # m_b(m_b), MSbar
         6     1.75530000E+02  # m_t(pole)
         7     1.77699000E+00  # m_tau(pole)
         8     0.00000000E+00  # m_nu_3
        11     5.10998900E-04  # m_e(pole)
        12     0.00000000E+00  # m_nu_1
        13     1.05658400E-01  # m_muon(pole)
        14     0.00000000E+00  # m_nu_2
        21     7.00000000E-03  # m_d(2 GeV), MSbar
        22     3.00000000E-03  # m_u(2 GeV), MSbar
        23     1.20000000E-01  # m_s(2 GeV), MSbar
        24     1.25000000E+00  # m_c(m_c), MSbar
Block VCKMIN  # CKM matrix, Wolfenstein parameterization
         1     2.27200000E-01  # lambda
         2     8.18000000E-01  # A
         3     2.21000000E-01  # rho bar
         4     3.40000000E-01  # eta bar
Block gauge Q=  1.09432335E+03  # (SUSY scale)
   1    3.61493790E-01  # g'(Q)^DRbar
   2    6.40858984E-01  # g(Q)^DRbar
   3    1.04893992E+00  # g3(Q)^DRbar
Block Yu Q=  1.09432335E+03  # (SUSY scale)
  1  1     8.37965331E-06   # Y_u(Q)^DRbar
  2  2     3.18844293E-03   # Y_c(Q)^DRbar
  3  3     8.82823332E-01   # Y_t(Q)^DRbar
Block Yd Q=  1.09432335E+03  # (SUSY scale)
  1  1     3.59161643E-04   # Y_d(Q)^DRbar
  2  2     6.10653433E-03   # Y_s(Q)^DRbar
  3  3     2.29310043E-01   # Y_b(Q)^DRbar
Block Ye Q=  1.09432335E+03  # (SUSY scale)
  1  1     6.34821291E-05   # Y_e(Q)^DRbar
  2  2     1.31137711E-02   # Y_mu(Q)^DRbar
  3  3     2.20331353E-01   # Y_tau(Q)^DRbar
Block VCKM Q=  1.09432335E+03  # V_CKM at the SUSY scale
   1  1     9.73840500E-01   # Re[V_(1,1)]
   1  2     2.27201664E-01   # Re[V_(1,2)]
   1  3     2.02864398E-03   # Re[V_(1,3)]
   2  1    -2.27082830E-01   # Re[V_(2,1)]
   2  2     9.72952708E-01   # Re[V_(2,2)]
   2  3     4.23839423E-02   # Re[V_(2,3)]
   3  1     7.65602359E-03   # Re[V_(3,1)]
   3  2    -4.17362813E-02   # Re[V_(3,2)]
   3  3     9.99094348E-01   # Re[V_(3,3)]
Block IMVCKM Q=  1.09432335E+03  # V_CKM at the SUSY scale
   1  1     5.29395592E-23   # Im[V_(1,1)]
   1  2     8.47032947E-22   # Im[V_(1,2)]
   1  3    -3.15749635E-03   # Im[V_(1,3)]
   2  1    -1.30328128E-04   # Im[V_(2,1)]
   2  2    -3.04061779E-05   # Im[V_(2,2)]
   2  3     5.08219768E-21   # Im[V_(2,3)]
   3  1    -3.07215630E-03   # Im[V_(3,1)]
   3  2    -7.16748816E-04   # Im[V_(3,2)]
   3  3     6.65450259E-20   # Im[V_(3,3)]
Block UPMNS Q=  1.09432335E+03  # U_PMNS at the SUSY scale
   1  1     1.00000000E+00   # Re[V_(1,1)]
   1  2     0.00000000E+00   # Re[V_(1,2)]
   1  3     0.00000000E+00   # Re[V_(1,3)]
   2  1     0.00000000E+00   # Re[V_(2,1)]
   2  2     1.00000000E+00   # Re[V_(2,2)]
   2  3     0.00000000E+00   # Re[V_(2,3)]
   3  1     0.00000000E+00   # Re[V_(3,1)]
   3  2     0.00000000E+00   # Re[V_(3,2)]
   3  3     1.00000000E+00   # Re[V_(3,3)]
Block Tu Q=  1.09432335E+03  # SUSY scale
   1  1     9.57135732E-24   # Re[T_(u,1,1)]
   1  2    -1.19114008E-22   # Re[T_(u,1,2)]
   1  3     2.88111375E-17   # Re[T_(u,1,3)]
   2  1    -1.31863420E-15   # Re[T_(u,2,1)]
   2  2    -8.29956763E-15   # Re[T_(u,2,2)]
   2  3     5.93726300E+01   # Re[T_(u,2,3)]
   3  1     4.04626108E-13   # Re[T_(u,3,1)]
   3  2     1.25478600E+03   # Re[T_(u,3,2)]
   3  3     1.82578100E+03   # Re[T_(u,3,3)]
Block IMTu Q=  1.09432335E+03  # SUSY scale
   1  1     1.18069167E-23   # Im[T_(u,1,1)]
   1  2     1.32348898E-23   # Im[T_(u,1,2)]
   1  3     2.20332328E-17   # Im[T_(u,1,3)]
   2  1    -4.71309910E-16   # Im[T_(u,2,1)]
   2  2    -8.38935312E-17   # Im[T_(u,2,2)]
   2  3     9.82388812E-18   # Im[T_(u,2,3)]
   3  1     1.39267378E-13   # Im[T_(u,3,1)]
   3  2    -2.77555755E-15   # Im[T_(u,3,2)]
   3  3     1.39848975E-15   # Im[T_(u,3,3)]
Block Td Q=  1.09432335E+03  # SUSY scale
   1  1    -6.77408462E-24   # Re[T_(d,1,1)]
   1  2    -2.16840434E-19   # Re[T_(d,1,2)]
   1  3     1.50633629E-15   # Re[T_(d,1,3)]
   2  1     4.63175850E-18   # Re[T_(d,2,1)]
   2  2    -1.28369537E-16   # Re[T_(d,2,2)]
   2  3    -3.97129300E+02   # Re[T_(d,2,3)]
   3  1    -8.20615873E-14   # Re[T_(d,3,1)]
   3  2    -7.05809500E+02   # Re[T_(d,3,2)]
   3  3     9.30562700E+02   # Re[T_(d,3,3)]
Block IMTd Q=  1.09432335E+03  # SUSY scale
   1  1     2.94522056E-24   # Im[T_(d,1,1)]
   1  2    -5.42101086E-20   # Im[T_(d,1,2)]
   1  3     8.00330939E-16   # Im[T_(d,1,3)]
   2  1    -3.57277945E-18   # Im[T_(d,2,1)]
   2  2    -4.01154804E-18   # Im[T_(d,2,2)]
   2  3    -4.98732999E-18   # Im[T_(d,2,3)]
   3  1    -5.08507861E-15   # Im[T_(d,3,1)]
   3  2     1.11022484E-16   # Im[T_(d,3,2)]
   3  3    -5.39119530E-17   # Im[T_(d,3,3)]
Block Te Q=  1.09432335E+03  # SUSY scale
   1  1     0.00000000E+00   # Re[T_(l,1,1)]
   1  2     0.00000000E+00   # Re[T_(l,1,2)]
   1  3     0.00000000E+00   # Re[T_(l,1,3)]
   2  1     0.00000000E+00   # Re[T_(l,2,1)]
   2  2     0.00000000E+00   # Re[T_(l,2,2)]
   2  3     0.00000000E+00   # Re[T_(l,2,3)]
   3  1     0.00000000E+00   # Re[T_(l,3,1)]
   3  2     0.00000000E+00   # Re[T_(l,3,2)]
   3  3     3.90000100E+02   # Re[T_(l,3,3)]
Block MSOFT Q=  1.09432335E+03  # soft SUSY breaking masses at Q
   1    3.15300000E+02  # M_1
   2    6.30600000E+02  # M_2
   3    1.89180000E+03  # M_3
  21    1.11963045E+06  # M^2_(H,d)
  22   -8.07321968E+05  # M^2_(H,u)
  31    1.55249992E+03  # M_(L,11)
  32    1.55249992E+03  # M_(L,22)
  33    1.55249992E+03  # M_(L,33)
  34    1.55249992E+03  # M_(E,11)
  35    1.55249992E+03  # M_(E,22)
  36    1.55249992E+03  # M_(E,33)
  41    2.28819995E+03  # M_(Q,11)
  42    2.28819995E+03  # M_(Q,22)
  43    4.25300012E+02  # M_(Q,33)
  44    1.75769992E+03  # M_(U,11)
  45    1.75769992E+03  # M_(U,22)
  46    2.75379992E+03  # M_(U,33)
  47    5.51600036E+02  # M_(D,11)
  48    5.51600036E+02  # M_(D,22)
  49    7.13499965E+02  # M_(D,33)
Block MSL2 Q=  1.09432335E+03  # M^2_L soft SUSY breaking masses
   1  1     2.41025600E+06   # Re[M^2_(L,1,1)]
   1  2     0.00000000E+00   # Re[M^2_(L,1,2)]
   1  3     0.00000000E+00   # Re[M^2_(L,1,3)]
   2  1     0.00000000E+00   # Re[M^2_(L,2,1)]
   2  2     2.41025600E+06   # Re[M^2_(L,2,2)]
   2  3     0.00000000E+00   # Re[M^2_(L,2,3)]
   3  1     0.00000000E+00   # Re[M^2_(L,3,1)]
   3  2     0.00000000E+00   # Re[M^2_(L,3,2)]
   3  3     2.41025600E+06   # Re[M^2_(L,3,3)]
Block MSE2 Q=  1.09432335E+03  # M^2_E soft SUSY breaking masses
   1  1     2.41025600E+06   # Re[M^2_(E,1,1)]
   1  2     0.00000000E+00   # Re[M^2_(E,1,2)]
   1  3     0.00000000E+00   # Re[M^2_(E,1,3)]
   2  1     0.00000000E+00   # Re[M^2_(E,2,1)]
   2  2     2.41025600E+06   # Re[M^2_(E,2,2)]
   2  3     0.00000000E+00   # Re[M^2_(E,2,3)]
   3  1     0.00000000E+00   # Re[M^2_(E,3,1)]
   3  2     0.00000000E+00   # Re[M^2_(E,3,2)]
   3  3     2.41025600E+06   # Re[M^2_(E,3,3)]
Block MSQ2 Q=  1.09432335E+03  # M^2_Q soft SUSY breaking masses
   1  1     5.23585900E+06   # Re[M^2_(Q,1,1)]
   1  2     1.21770410E-09   # Re[M^2_(Q,1,2)]
   1  3    -5.25801624E-12   # Re[M^2_(Q,1,3)]
   2  1     1.21770410E-09   # Re[M^2_(Q,2,1)]
   2  2     5.23585900E+06   # Re[M^2_(Q,2,2)]
   2  3    -4.47658900E+04   # Re[M^2_(Q,2,3)]
   3  1    -5.25801624E-12   # Re[M^2_(Q,3,1)]
   3  2    -4.47658900E+04   # Re[M^2_(Q,3,2)]
   3  3     1.80880100E+05   # Re[M^2_(Q,3,3)]
Block IMMSQ2 Q=  1.09432335E+03  # M^2_Q soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(Q,1,1)]
   1  2    -7.54279555E-11   # Im[M^2_(Q,1,2)]
   1  3     3.04645198E-13   # Im[M^2_(Q,1,3)]
   2  1     7.54279555E-11   # Im[M^2_(Q,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(Q,2,2)]
   2  3    -4.03010958E-14   # Im[M^2_(Q,2,3)]
   3  1    -3.04645198E-13   # Im[M^2_(Q,3,1)]
   3  2     4.03010958E-14   # Im[M^2_(Q,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(Q,3,3)]
Block MSU2 Q=  1.09432335E+03  # M^2_U soft SUSY breaking masses
   1  1     3.08950900E+06   # Re[M^2_(U,1,1)]
   1  2     2.99758090E-12   # Re[M^2_(U,1,2)]
   1  3     5.11803165E-13   # Re[M^2_(U,1,3)]
   2  1     2.99758090E-12   # Re[M^2_(U,2,1)]
   2  2     3.08950900E+06   # Re[M^2_(U,2,2)]
   2  3     1.05519700E+06   # Re[M^2_(U,2,3)]
   3  1     5.11803165E-13   # Re[M^2_(U,3,1)]
   3  2     1.05519700E+06   # Re[M^2_(U,3,2)]
   3  3     7.58341400E+06   # Re[M^2_(U,3,3)]
Block IMMSU2 Q=  1.09432335E+03  # M^2_U soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(U,1,1)]
   1  2     2.29303498E-12   # Im[M^2_(U,1,2)]
   1  3     3.91583996E-13   # Im[M^2_(U,1,3)]
   2  1    -2.29303498E-12   # Im[M^2_(U,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(U,2,2)]
   2  3     8.96869384E-14   # Im[M^2_(U,2,3)]
   3  1    -3.91583996E-13   # Im[M^2_(U,3,1)]
   3  2    -8.96869384E-14   # Im[M^2_(U,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(U,3,3)]
Block MSD2 Q=  1.09432335E+03  # M^2_D soft SUSY breaking masses
   1  1     3.04262600E+05   # Re[M^2_(D,1,1)]
   1  2    -2.30767315E-12   # Re[M^2_(D,1,2)]
   1  3     2.09228468E-13   # Re[M^2_(D,1,3)]
   2  1    -2.30767315E-12   # Re[M^2_(D,2,1)]
   2  2     3.04262600E+05   # Re[M^2_(D,2,2)]
   2  3    -5.50993200E+04   # Re[M^2_(D,2,3)]
   3  1     2.09228468E-13   # Re[M^2_(D,3,1)]
   3  2    -5.50993200E+04   # Re[M^2_(D,3,2)]
   3  3     5.09082200E+05   # Re[M^2_(D,3,3)]
Block IMMSD2 Q=  1.09432335E+03  # M^2_D soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(D,1,1)]
   1  2    -1.22622318E-12   # Im[M^2_(D,1,2)]
   1  3     1.11070875E-13   # Im[M^2_(D,1,3)]
   2  1     1.22622318E-12   # Im[M^2_(D,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(D,2,2)]
   2  3    -6.39766018E-15   # Im[M^2_(D,2,3)]
   3  1    -1.11070875E-13   # Im[M^2_(D,3,1)]
   3  2     6.39766018E-15   # Im[M^2_(D,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(D,3,3)]
Block MASS  # Mass spectrum
#   PDG code      mass          particle
         6     1.75530000E+02  # m_t(pole)
        23     9.11876000E+01  # m_Z(pole)
        24     8.06420652E+01  # W+
        15     1.77699000E+00  # m_tau(pole)
        25     1.24344074E+02  # h0
        35     1.30080128E+03  # H0
        36     1.30030000E+03  # A0
        37     1.31083632E+03  # H+
   1000001     5.19074842E+02  # ~d_1
   1000003     5.55116794E+02  # ~d_2
   1000005     5.66174053E+02  # ~d_3
   2000001     7.47445302E+02  # ~d_4
   2000003     2.31915814E+03  # ~d_5
   2000005     2.31978010E+03  # ~d_6
   1000002     5.25778560E+02  # ~u_1
   1000004     1.72887303E+03  # ~u_2
   1000006     1.79745040E+03  # ~u_3
   2000002     2.31514116E+03  # ~u_4
   2000004     2.31844895E+03  # ~u_5
   2000006     2.81533314E+03  # ~u_6
   1000012     1.55508394E+03  # ~nu_1
   1000014     1.55538042E+03  # ~nu_2
   1000016     1.55538197E+03  # ~nu_3
   1000011     1.54517698E+03  # ~l_1
   1000013     1.55167186E+03  # ~l_2
   1000015     1.55172755E+03  # ~l_3
   2000011     1.55779662E+03  # ~l_4
   2000013     1.55784765E+03  # ~l_5
   2000015     1.56334590E+03  # ~l_6
   1000021     1.95767121E+03  # ~g
   1000022     3.14016884E+02  # ~chi_10
   1000023     6.28146101E+02  # ~chi_20
   1000025     7.74873486E+02  # ~chi_30
   1000035     7.99193998E+02  # ~chi_40
   1000024     6.28223297E+02  # ~chi_1+
   1000037     7.99078573E+02  # ~chi_2+
# Higgs mixing
Block alpha # Effective Higgs mixing angle
          -4.82210805E-02   # alpha
Block Hmix Q=  1.09432335E+03  # Higgs mixing parameters
   1    7.72800000E+02  # mu
   2    2.11000000E+01  # tan[beta](Q)
   3    2.43386925E+02  # v(Q)
   4    1.68645171E+06  # m^2_A(Q)
Block USQmix # u-sqark mixing matrix
   1  1     4.08450092E-03   # Re[R_Su(1,1)]
   1  2     5.09965290E-02   # Re[R_Su(1,2)]
   1  3     9.97592264E-01   # Re[R_Su(1,3)]
   1  4     3.21709902E-12   # Re[R_Su(1,4)]
   1  5     1.35189076E-02   # Re[R_Su(1,5)]
   1  6    -4.47098571E-02   # Re[R_Su(1,6)]
   2  1    -1.94182891E-04   # Re[R_Su(2,1)]
   2  2     1.73265981E-02   # Re[R_Su(2,2)]
   2  3    -2.40461892E-02   # Re[R_Su(2,3)]
   2  4    -1.37380373E-09   # Re[R_Su(2,4)]
   2  5     9.74571874E-01   # Re[R_Su(2,5)]
   2  6    -2.22105903E-01   # Re[R_Su(2,6)]
   3  1    -5.57444888E-09   # Re[R_Su(3,1)]
   3  2     2.53825894E-12   # Re[R_Su(3,2)]
   3  3    -2.14479357E-11   # Re[R_Su(3,3)]
   3  4    -7.72801563E-01   # Re[R_Su(3,4)]
   3  5    -2.19724182E-09   # Re[R_Su(3,5)]
   3  6    -6.57497682E-11   # Re[R_Su(3,6)]
   4  1    -1.17945502E-02   # Re[R_Su(4,1)]
   4  2     9.95358934E-01   # Re[R_Su(4,2)]
   4  3    -5.35421454E-02   # Re[R_Su(4,3)]
   4  4     1.39308972E-10   # Re[R_Su(4,4)]
   4  5    -3.51170554E-02   # Re[R_Su(4,5)]
   4  6    -7.06334170E-02   # Re[R_Su(4,6)]
   5  1     9.97593064E-01   # Re[R_Su(5,1)]
   5  2     1.19344357E-02   # Re[R_Su(5,2)]
   5  3    -4.49083177E-03   # Re[R_Su(5,3)]
   5  4    -7.20054022E-09   # Re[R_Su(5,4)]
   5  5    -2.11085613E-04   # Re[R_Su(5,5)]
   5  6    -3.83425899E-04   # Re[R_Su(5,6)]
   6  1    -3.20246817E-04   # Re[R_Su(6,1)]
   6  2     7.86864625E-02   # Re[R_Su(6,2)]
   6  3     3.65211482E-02   # Re[R_Su(6,3)]
   6  4    -3.03680140E-10   # Re[R_Su(6,4)]
   6  5     2.20892481E-01   # Re[R_Su(6,5)]
   6  6     9.71432231E-01   # Re[R_Su(6,6)]
Block IMUSQmix # imaginary parts of u-sqark mixing matrix
   1  1    -3.22696811E-03   # Im[R_Su(1,1)]
   1  2    -1.59989464E-05   # Im[R_Su(1,2)]
   1  3    -4.46056890E-04   # Im[R_Su(1,3)]
   1  4     1.38720571E-10   # Im[R_Su(1,4)]
   1  5    -5.44842296E-06   # Im[R_Su(1,5)]
   1  6     1.95188668E-05   # Im[R_Su(1,6)]
   2  1    -6.10673300E-06   # Im[R_Su(2,1)]
   2  2     8.34807963E-06   # Im[R_Su(2,2)]
   2  3     1.06741849E-05   # Im[R_Su(2,3)]
   2  4     1.67542858E-09   # Im[R_Su(2,4)]
   2  5    -3.90850997E-04   # Im[R_Su(2,5)]
   2  6     9.69615748E-05   # Im[R_Su(2,6)]
   3  1     4.58663646E-09   # Im[R_Su(3,1)]
   3  2    -9.07902017E-12   # Im[R_Su(3,2)]
   3  3    -1.07411429E-10   # Im[R_Su(3,3)]
   3  4     6.34647733E-01   # Im[R_Su(3,4)]
   3  5    -4.53863702E-10   # Im[R_Su(3,5)]
   3  6    -8.45621430E-11   # Im[R_Su(3,6)]
   4  1    -5.67579216E-03   # Im[R_Su(4,1)]
   4  2     4.64128283E-04   # Im[R_Su(4,2)]
   4  3     4.56467591E-05   # Im[R_Su(4,3)]
   4  4    -2.76045185E-11   # Im[R_Su(4,4)]
   4  5     1.38412835E-05   # Im[R_Su(4,5)]
   4  6     3.08364117E-05   # Im[R_Su(4,6)]
   5  1     6.78912952E-02   # Im[R_Su(5,1)]
   5  2    -5.05264679E-03   # Im[R_Su(5,2)]
   5  3    -3.24506770E-03   # Im[R_Su(5,3)]
   5  4    -4.97838328E-10   # Im[R_Su(5,4)]
   5  5     1.71759112E-05   # Im[R_Su(5,5)]
   5  6     1.67394195E-07   # Im[R_Su(5,6)]
   6  1    -5.35809827E-04   # Im[R_Su(6,1)]
   6  2     3.29250945E-05   # Im[R_Su(6,2)]
   6  3    -1.60509362E-05   # Im[R_Su(6,3)]
   6  4     4.97472173E-10   # Im[R_Su(6,4)]
   6  5    -8.86037743E-05   # Im[R_Su(6,5)]
   6  6    -4.24097147E-04   # Im[R_Su(6,6)]
Block DSQmix # d-sqark mixing matrix
   1  1    -4.56768492E-04   # Re[R_Sd(1,1)]
   1  2    -6.90524722E-03   # Re[R_Sd(1,2)]
   1  3    -9.59293073E-01   # Re[R_Sd(1,3)]
   1  4    -9.25663380E-07   # Re[R_Sd(1,4)]
   1  5    -2.46073427E-01   # Re[R_Sd(1,5)]
   1  6    -1.38407318E-01   # Re[R_Sd(1,6)]
   2  1     1.24721309E-04   # Re[R_Sd(2,1)]
   2  2     1.54048033E-03   # Re[R_Sd(2,2)]
   2  3     2.70730480E-01   # Re[R_Sd(2,3)]
   2  4     1.03179767E-06   # Re[R_Sd(2,4)]
   2  5    -9.40836230E-01   # Re[R_Sd(2,5)]
   2  6    -2.03788168E-01   # Re[R_Sd(2,6)]
   3  1     8.33359507E-06   # Re[R_Sd(3,1)]
   3  2    -6.83898530E-10   # Re[R_Sd(3,2)]
   3  3    -9.47208713E-07   # Re[R_Sd(3,3)]
   3  4     8.66586150E-01   # Re[R_Sd(3,4)]
   3  5     8.15299316E-07   # Re[R_Sd(3,5)]
   3  6    -6.75712386E-08   # Re[R_Sd(3,6)]
   4  1    -2.55485902E-05   # Re[R_Sd(4,1)]
   4  2     4.69097706E-04   # Re[R_Sd(4,2)]
   4  3    -8.00770687E-02   # Re[R_Sd(4,3)]
   4  4     1.29769430E-08   # Re[R_Sd(4,4)]
   4  5    -2.32969629E-01   # Re[R_Sd(4,5)]
   4  6     9.69181306E-01   # Re[R_Sd(4,6)]
   5  1     9.73083372E-01   # Re[R_Sd(5,1)]
   5  2     2.29002992E-01   # Re[R_Sd(5,2)]
   5  3    -2.06326535E-03   # Re[R_Sd(5,3)]
   5  4    -9.35822123E-06   # Re[R_Sd(5,4)]
   5  5    -3.31719424E-05   # Re[R_Sd(5,5)]
   5  6    -2.63811935E-04   # Re[R_Sd(5,6)]
   6  1     2.28938072E-01   # Re[R_Sd(6,1)]
   6  2    -9.73399719E-01   # Re[R_Sd(6,2)]
   6  3     6.70960844E-03   # Re[R_Sd(6,3)]
   6  4    -2.19479387E-06   # Re[R_Sd(6,4)]
   6  5     1.36609942E-04   # Re[R_Sd(6,5)]
   6  6     1.06434393E-03   # Re[R_Sd(6,6)]
Block IMDSQmix # imaginary parts of d-sqark mixing matrix
   1  1     7.29308897E-05   # Im[R_Sd(1,1)]
   1  2     1.48741562E-05   # Im[R_Sd(1,2)]
   1  3     4.13304933E-04   # Im[R_Sd(1,3)]
   1  4    -1.77658046E-07   # Im[R_Sd(1,4)]
   1  5    -1.06244665E-04   # Im[R_Sd(1,5)]
   1  6     6.05489291E-05   # Im[R_Sd(1,6)]
   2  1    -2.06124539E-05   # Im[R_Sd(2,1)]
   2  2    -4.37317602E-06   # Im[R_Sd(2,2)]
   2  3    -1.15947256E-04   # Im[R_Sd(2,3)]
   2  4    -2.29495309E-07   # Im[R_Sd(2,4)]
   2  5    -4.09059412E-04   # Im[R_Sd(2,5)]
   2  6     8.94442447E-05   # Im[R_Sd(2,6)]
   3  1    -4.79552689E-06   # Im[R_Sd(3,1)]
   3  2     1.37757707E-09   # Im[R_Sd(3,2)]
   3  3     7.01345724E-07   # Im[R_Sd(3,3)]
   3  4    -4.99027499E-01   # Im[R_Sd(3,4)]
   3  5    -7.87729762E-08   # Im[R_Sd(3,5)]
   3  6    -2.56267595E-07   # Im[R_Sd(3,6)]
   4  1     6.68551052E-06   # Im[R_Sd(4,1)]
   4  2     1.81866277E-06   # Im[R_Sd(4,2)]
   4  3     3.46235895E-05   # Im[R_Sd(4,3)]
   4  4    -3.37532541E-07   # Im[R_Sd(4,4)]
   4  5    -1.01707898E-04   # Im[R_Sd(4,5)]
   4  6    -4.22995752E-04   # Im[R_Sd(4,6)]
   5  1     2.57280271E-02   # Im[R_Sd(5,1)]
   5  2     3.37616307E-04   # Im[R_Sd(5,2)]
   5  3    -9.12774081E-05   # Im[R_Sd(5,3)]
   5  4    -2.44629045E-07   # Im[R_Sd(5,4)]
   5  5    -1.87307777E-07   # Im[R_Sd(5,5)]
   5  6     1.15194653E-07   # Im[R_Sd(5,6)]
   6  1     5.82658155E-03   # Im[R_Sd(6,1)]
   6  2    -4.75461861E-04   # Im[R_Sd(6,2)]
   6  3    -4.55530204E-06   # Im[R_Sd(6,3)]
   6  4    -5.55005089E-08   # Im[R_Sd(6,4)]
   6  5     6.00269892E-08   # Im[R_Sd(6,5)]
   6  6    -4.64727810E-07   # Im[R_Sd(6,6)]
Block SELmix # slepton mixing matrix
   1  1     0.00000000E+00   # Re[R_Sl(1,1)]
   1  2     0.00000000E+00   # Re[R_Sl(1,2)]
   1  3     5.72498809E-01   # Re[R_Sl(1,3)]
   1  4     0.00000000E+00   # Re[R_Sl(1,4)]
   1  5    -6.99698513E-15   # Re[R_Sl(1,5)]
   1  6     8.19905552E-01   # Re[R_Sl(1,6)]
   2  1     1.08056626E-15   # Re[R_Sl(2,1)]
   2  2     9.45803691E-02   # Re[R_Sl(2,2)]
   2  3    -1.40890175E-14   # Re[R_Sl(2,3)]
   2  4     2.35010713E-12   # Re[R_Sl(2,4)]
   2  5     9.95517229E-01   # Re[R_Sl(2,5)]
   2  6     1.83332885E-14   # Re[R_Sl(2,6)]
   3  1    -4.64232244E-04   # Re[R_Sl(3,1)]
   3  2     2.55308917E-13   # Re[R_Sl(3,2)]
   3  3    -3.30662863E-26   # Re[R_Sl(3,3)]
   3  4    -9.99999892E-01   # Re[R_Sl(3,4)]
   3  5     2.33643387E-12   # Re[R_Sl(3,5)]
   3  6     4.30273981E-26   # Re[R_Sl(3,6)]
   4  1    -9.99999892E-01   # Re[R_Sl(4,1)]
   4  2    -1.74791550E-15   # Re[R_Sl(4,2)]
   4  3    -2.20189485E-30   # Re[R_Sl(4,3)]
   4  4     4.64232244E-04   # Re[R_Sl(4,4)]
   4  5     1.55583897E-16   # Re[R_Sl(4,5)]
   4  6     2.86520855E-30   # Re[R_Sl(4,6)]
   5  1     1.73936184E-15   # Re[R_Sl(5,1)]
   5  2    -9.95517229E-01   # Re[R_Sl(5,2)]
   5  3    -1.33854487E-15   # Re[R_Sl(5,3)]
   5  4    -3.31844224E-14   # Re[R_Sl(5,4)]
   5  5     9.45803691E-02   # Re[R_Sl(5,5)]
   5  6     1.74177718E-15   # Re[R_Sl(5,6)]
   6  1     0.00000000E+00   # Re[R_Sl(6,1)]
   6  2     0.00000000E+00   # Re[R_Sl(6,2)]
   6  3     8.19905552E-01   # Re[R_Sl(6,3)]
   6  4     0.00000000E+00   # Re[R_Sl(6,4)]
   6  5     2.21467282E-14   # Re[R_Sl(6,5)]
   6  6    -5.72498809E-01   # Re[R_Sl(6,6)]
Block SNUmix # sneutrino mixing matrix
   1  1     0.00000000E+00   # Re[R_Sn(1,1)]
   1  2     0.00000000E+00   # Re[R_Sn(1,2)]
   1  3     1.00000000E+00   # Re[R_Sn(1,3)]
   2  1     0.00000000E+00   # Re[R_Sn(2,1)]
   2  2     1.00000000E+00   # Re[R_Sn(2,2)]
   2  3     0.00000000E+00   # Re[R_Sn(2,3)]
   3  1     1.00000000E+00   # Re[R_Sn(3,1)]
   3  2     0.00000000E+00   # Re[R_Sn(3,2)]
   3  3     0.00000000E+00   # Re[R_Sn(3,3)]
Block Nmix # neutralino mixing matrix
   1  1     9.97254573E-01   # Re[N(1,1)]
   1  2    -7.69985865E-03   # Re[N(1,2)]
   1  3     6.73056215E-02   # Re[N(1,3)]
   1  4    -2.98995421E-02   # Re[N(1,4)]
   2  1    -3.31331582E-02   # Re[N(2,1)]
   2  2    -9.30608653E-01   # Re[N(2,2)]
   2  3     2.81696818E-01   # Re[N(2,3)]
   2  4    -2.31336621E-01   # Re[N(2,4)]
   3  1    -1.47979114E-11   # Re[N(3,1)]
   3  2     1.08401819E-10   # Re[N(3,2)]
   3  3     9.10440462E-11   # Re[N(3,3)]
   3  4    -9.05302259E-11   # Re[N(3,4)]
   4  1     6.08732996E-02   # Re[N(4,1)]
   4  2    -3.63907409E-01   # Re[N(4,2)]
   4  3    -6.47267276E-01   # Re[N(4,3)]
   4  4     6.67016426E-01   # Re[N(4,4)]
Block IMNmix # imaginary parts of neutralino mixing matrix
   1  1    -7.64261246E-13   # Im[N(1,1)]
   1  2    -1.55665429E-12   # Im[N(1,2)]
   1  3    -4.11627782E-12   # Im[N(1,3)]
   1  4    -5.39163823E-12   # Im[N(1,4)]
   2  1     3.04453073E-12   # Im[N(2,1)]
   2  2    -1.86395132E-12   # Im[N(2,2)]
   2  3    -3.86795045E-11   # Im[N(2,3)]
   2  4    -3.72755902E-11   # Im[N(2,4)]
   3  1     2.60758959E-02   # Im[N(3,1)]
   3  2    -3.84661669E-02   # Im[N(3,2)]
   3  3    -7.05097106E-01   # Im[N(3,3)]
   3  4    -7.07586371E-01   # Im[N(3,4)]
   4  1     3.47241124E-12   # Im[N(4,1)]
   4  2    -5.63367675E-12   # Im[N(4,2)]
   4  3    -1.09701451E-10   # Im[N(4,3)]
   4  4    -1.15896204E-10   # Im[N(4,4)]
Block Umix # chargino mixing matrix
   1  1    -9.11134109E-01   # Re[U(1,1)]
   1  2     4.12109980E-01   # Re[U(1,2)]
   2  1     4.12109980E-01   # Re[U(2,1)]
   2  2     9.11134109E-01   # Re[U(2,2)]
Block IMUmix # imaginary parts of chargino mixing matrix
   1  1    -4.57740848E-09   # Im[U(1,1)]
   1  2    -3.84709913E-10   # Im[U(1,2)]
   2  1    -3.09595853E-10   # Im[U(2,1)]
   2  2    -6.11244936E-09   # Im[U(2,2)]
Block Vmix # chargino mixing matrix
   1  1    -9.40491880E-01   # Re[V(1,1)]
   1  2     3.39816162E-01   # Re[V(1,2)]
   2  1     3.39816162E-01   # Re[V(2,1)]
   2  2     9.40491880E-01   # Re[V(2,2)]
Block IMVmix # imaginary parts of chargino mixing matrix
   1  1     4.57745547E-09   # Im[V(1,1)]
   1  2     0.00000000E+00   # Im[V(1,2)]
   2  1     0.00000000E+00   # Im[V(2,1)]
   2  2     4.57745547E-09   # Im[V(2,2)]
DECAY        23     2.49520000E+00   # Z
DECAY        24     2.08500000E+00   # W
DECAY   1000011     1.15403959E+01   # ~l^-_1
#    BR                NDA      ID1      ID2
     4.87986712E-01    2     1000022        15   # BR(~l^-_1 -> chi^0_1 tau^-)
     1.64746514E-01    2     1000023        15   # BR(~l^-_1 -> chi^0_2 tau^-)
     3.10533846E-02    2     1000025        15   # BR(~l^-_1 -> chi^0_3 tau^-)
     5.90623377E-03    2     1000035        15   # BR(~l^-_1 -> chi^0_4 tau^-)
     3.10050566E-01    2    -1000024        12   # BR(~l^-_1 -> chi^-_1 nu_1)
     2.56590607E-04    2    -1000037        12   # BR(~l^-_1 -> chi^-_2 nu_1)
DECAY   1000013     7.48124909E+00   # ~l^-_2
#    BR                NDA      ID1      ID2
     9.79946231E-01    2     1000022        13   # BR(~l^-_2 -> chi^0_1 mu^-)
     6.46441758E-03    2     1000023        13   # BR(~l^-_2 -> chi^0_2 mu^-)
     5.13044072E-04    2     1000025        13   # BR(~l^-_2 -> chi^0_3 mu^-)
     2.10017999E-03    2     1000035        13   # BR(~l^-_2 -> chi^0_4 mu^-)
     1.05947215E-02    2    -1000024        12   # BR(~l^-_2 -> chi^-_1 nu_1)
     3.81406094E-04    2    -1000037        12   # BR(~l^-_2 -> chi^-_2 nu_1)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000015     7.40565779E+00   # ~l^-_3
#    BR                NDA      ID1      ID2
     9.96566650E-01    2     1000022        11   # BR(~l^-_3 -> chi^0_1 e^-)
     8.36299091E-04    2     1000023        11   # BR(~l^-_3 -> chi^0_2 e^-)
     4.17402821E-04    2     1000025        11   # BR(~l^-_3 -> chi^0_3 e^-)
     2.17938118E-03    2     1000035        11   # BR(~l^-_3 -> chi^0_4 e^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   2000011     1.47849835E+01   # ~l^-_4
#    BR                NDA      ID1      ID2
     1.21955631E-01    2     1000022        11   # BR(~l^-_4 -> chi^0_1 e^-)
     2.72015891E-01    2     1000023        11   # BR(~l^-_4 -> chi^0_2 e^-)
     1.37601878E-04    2     1000025        11   # BR(~l^-_4 -> chi^0_3 e^-)
     2.53812073E-02    2     1000035        11   # BR(~l^-_4 -> chi^0_4 e^-)
     5.01120320E-01    2    -1000024        14   # BR(~l^-_4 -> chi^-_1 nu_2)
     7.93893489E-02    2    -1000037        14   # BR(~l^-_4 -> chi^-_2 nu_2)
#    BR                NDA      ID1      ID2       ID3
DECAY   2000013     1.47183727E+01   # ~l^-_5
#    BR                NDA      ID1      ID2
     1.25839434E-01    2     1000022        13   # BR(~l^-_5 -> chi^0_1 mu^-)
     2.70417468E-01    2     1000023        13   # BR(~l^-_5 -> chi^0_2 mu^-)
     2.90875280E-04    2     1000025        13   # BR(~l^-_5 -> chi^0_3 mu^-)
     2.56924081E-02    2     1000035        13   # BR(~l^-_5 -> chi^0_4 mu^-)
     4.98037341E-01    2    -1000024        16   # BR(~l^-_5 -> chi^-_1 nu_3)
     7.97224737E-02    2    -1000037        16   # BR(~l^-_5 -> chi^-_2 nu_3)
#    BR                NDA      ID1      ID2       ID3
DECAY   2000015     1.31936475E+01   # ~l^-_6
#    BR                NDA      ID1      ID2
     2.69743030E-01    2     1000022        15   # BR(~l^-_6 -> chi^0_1 tau^-)
     1.72771362E-01    2     1000023        15   # BR(~l^-_6 -> chi^0_2 tau^-)
     3.72174275E-02    2     1000025        15   # BR(~l^-_6 -> chi^0_3 tau^-)
     7.70422563E-02    2     1000035        15   # BR(~l^-_6 -> chi^0_4 tau^-)
     3.01875678E-01    2    -1000024        16   # BR(~l^-_6 -> chi^-_1 nu_3)
     1.41350222E-01    2    -1000037        16   # BR(~l^-_6 -> chi^-_2 nu_3)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000012     1.56743658E+01   # ~nu_1
#    BR                NDA      ID1      ID2
     1.21262617E-01    2     1000022        12   # BR(~nu_1 -> chi^0_1 nu_1)
     2.36040413E-01    2     1000023        12   # BR(~nu_1 -> chi^0_2 nu_1)
     6.47601391E-04    2     1000025        12   # BR(~nu_1 -> chi^0_3 nu_1)
     3.48101649E-02    2     1000035        12   # BR(~nu_1 -> chi^0_4 nu_1)
     5.13305510E-01    2     1000024        15   # BR(~nu_1 -> chi^+_1 tau^-)
     9.39336913E-02    2     1000037        15   # BR(~nu_1 -> chi^+_2 tau^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000014     1.48287550E+01   # ~nu_2
#    BR                NDA      ID1      ID2
     1.28206218E-01    2     1000022        14   # BR(~nu_2 -> chi^0_1 nu_2)
     2.49585298E-01    2     1000023        14   # BR(~nu_2 -> chi^0_2 nu_2)
     6.84833835E-04    2     1000025        14   # BR(~nu_2 -> chi^0_3 nu_2)
     3.68123033E-02    2     1000035        14   # BR(~nu_2 -> chi^0_4 nu_2)
     5.30932554E-01    2     1000024        13   # BR(~nu_2 -> chi^+_1 mu^-)
     5.37787934E-02    2     1000037        13   # BR(~nu_2 -> chi^+_2 mu^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000016     1.48257559E+01   # ~nu_3
#    BR                NDA      ID1      ID2
     1.28232303E-01    2     1000022        16   # BR(~nu_3 -> chi^0_1 nu_3)
     2.49636229E-01    2     1000023        16   # BR(~nu_3 -> chi^0_2 nu_3)
     6.84973955E-04    2     1000025        16   # BR(~nu_3 -> chi^0_3 nu_3)
     3.68198394E-02    2     1000035        16   # BR(~nu_3 -> chi^0_4 nu_3)
     5.30998840E-01    2     1000024        11   # BR(~nu_3 -> chi^+_1 e^-)
     5.36278149E-02    2     1000037        11   # BR(~nu_3 -> chi^+_2 e^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000001     4.43341554E-02   # ~d_1
#    BR                NDA      ID1      ID2
     1.63799303E-01    2     1000022         3   # BR(~d_1 -> chi^0_1 s)
     8.36200473E-01    2     1000022         5   # BR(~d_1 -> chi^0_1 b)
DECAY   1000003     1.37574931E-01   # ~d_2
#    BR                NDA      ID1      ID2
     9.48914006E-01    2     1000022         3   # BR(~d_2 -> chi^0_1 s)
     5.10859874E-02    2     1000022         5   # BR(~d_2 -> chi^0_1 b)
DECAY   1000005     1.55947325E-01   # ~d_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2     1000022         1   # BR(~d_3 -> chi^0_1 d)
DECAY   2000001     6.37882217E-01   # ~d_4
#    BR                NDA      ID1      ID2
     2.47851951E-02    2     1000022         3   # BR(~d_4 -> chi^0_1 s)
     4.23138144E-01    2     1000022         5   # BR(~d_4 -> chi^0_1 b)
     1.96567802E-03    2     1000023         5   # BR(~d_4 -> chi^0_2 b)
     2.72474355E-01    2     1000002       -24   # BR(~d_4 -> ~u_1 W^-)
     1.32717469E-01    2     1000001        23   # BR(~d_4 -> ~d_1 Z)
     6.08603039E-03    2     1000003        23   # BR(~d_4 -> ~d_2 Z)
     1.28660906E-01    2     1000001        25   # BR(~d_4 -> ~d_1 h^0)
     1.01634463E-02    2     1000003        25   # BR(~d_4 -> ~d_2 h^0)
DECAY   2000003     3.56487330E+01   # ~d_5
#    BR                NDA      ID1      ID2
     9.24789586E-03    2     1000022         1   # BR(~d_5 -> chi^0_1 d)
     5.11859294E-04    2     1000022         3   # BR(~d_5 -> chi^0_1 s)
     1.84771834E-01    2     1000023         1   # BR(~d_5 -> chi^0_2 d)
     1.02268641E-02    2     1000023         3   # BR(~d_5 -> chi^0_2 s)
     3.73878077E-04    2     1000025         1   # BR(~d_5 -> chi^0_3 d)
     2.75543686E-02    2     1000035         1   # BR(~d_5 -> chi^0_4 d)
     1.52590490E-03    2     1000035         3   # BR(~d_5 -> chi^0_4 s)
     3.78864813E-01    2    -1000024         2   # BR(~d_5 -> chi^-_1 u)
     7.01085416E-02    2    -1000037         2   # BR(~d_5 -> chi^-_2 u)
     2.97301115E-01    2     1000021         1   # BR(~d_5 -> ~g d)
     1.64549448E-02    2     1000021         3   # BR(~d_5 -> ~g s)
     1.37930611E-03    2     2000001        36   # BR(~d_5 -> ~d_4 A^0)
     1.37729034E-03    2     2000001        35   # BR(~d_5 -> ~d_4 H^0)
DECAY   2000005     3.78185423E+01   # ~d_6
#    BR                NDA      ID1      ID2
     4.82658219E-04    2     1000022         1   # BR(~d_6 -> chi^0_1 d)
     8.71961459E-03    2     1000022         3   # BR(~d_6 -> chi^0_1 s)
     9.64407787E-03    2     1000023         1   # BR(~d_6 -> chi^0_2 d)
     1.74227745E-01    2     1000023         3   # BR(~d_6 -> chi^0_2 s)
     3.69432693E-04    2     1000025         3   # BR(~d_6 -> chi^0_3 s)
     1.43827148E-03    2     1000035         1   # BR(~d_6 -> chi^0_4 d)
     2.59972916E-02    2     1000035         3   # BR(~d_6 -> chi^0_4 s)
     3.56396592E-01    2    -1000024         4   # BR(~d_6 -> chi^-_1 c)
     1.04098741E-03    2    -1000024         6   # BR(~d_6 -> chi^-_1 t)
     6.59697574E-02    2    -1000037         4   # BR(~d_6 -> chi^-_2 c)
     1.75945286E-03    2    -1000037         6   # BR(~d_6 -> chi^-_2 t)
     1.55574429E-02    2     1000021         1   # BR(~d_6 -> ~g d)
     2.81052888E-01    2     1000021         3   # BR(~d_6 -> ~g s)
     6.79142052E-04    2     1000002       -24   # BR(~d_6 -> ~u_1 W^-)
     6.04988593E-03    2     1000004       -24   # BR(~d_6 -> ~u_2 W^-)
     5.88310142E-04    2     1000001        36   # BR(~d_6 -> ~d_1 A^0)
     1.23951728E-03    2     1000003        36   # BR(~d_6 -> ~d_2 A^0)
     2.33626013E-02    2     2000001        36   # BR(~d_6 -> ~d_4 A^0)
     6.10708478E-04    2     1000001        35   # BR(~d_6 -> ~d_1 H^0)
     1.22958141E-03    2     1000003        35   # BR(~d_6 -> ~d_2 H^0)
     2.33290267E-02    2     2000001        35   # BR(~d_6 -> ~d_4 H^0)
DECAY   1000002     1.64204314E-02   # ~u_1
#    BR                NDA      ID1      ID2
     1.01777274E-02    2     1000022         4   # BR(~u_1 -> chi^0_1 c)
     9.89775507E-01    2     1000022         6   # BR(~u_1 -> chi^0_1 t)
DECAY   1000004     8.02906819E+00   # ~u_2
#    BR                NDA      ID1      ID2
     4.39532403E-01    2     1000022         4   # BR(~u_2 -> chi^0_1 c)
     2.26744908E-02    2     1000022         6   # BR(~u_2 -> chi^0_1 t)
     6.00651308E-04    2     1000023         4   # BR(~u_2 -> chi^0_2 c)
     9.64078635E-03    2     1000023         6   # BR(~u_2 -> chi^0_2 t)
     2.23678026E-04    2     1000025         4   # BR(~u_2 -> chi^0_3 c)
     5.34455854E-02    2     1000025         6   # BR(~u_2 -> chi^0_3 t)
     1.08009152E-03    2     1000035         4   # BR(~u_2 -> chi^0_4 c)
     4.07500700E-02    2     1000035         6   # BR(~u_2 -> chi^0_4 t)
     6.86933346E-04    2     1000024         3   # BR(~u_2 -> chi^+_1 s)
     2.09551740E-02    2     1000024         5   # BR(~u_2 -> chi^+_1 b)
     1.20904738E-04    2     1000037         3   # BR(~u_2 -> chi^+_2 s)
     8.49683921E-02    2     1000037         5   # BR(~u_2 -> chi^+_2 b)
     1.49088005E-01    2     1000001        24   # BR(~u_2 -> ~d_1 W^+)
     1.13967921E-02    2     1000003        24   # BR(~u_2 -> ~d_2 W^+)
     7.53950855E-04    2     2000001        24   # BR(~u_2 -> ~d_4 W^+)
     8.22417613E-02    2     1000002        23   # BR(~u_2 -> ~u_1 Z)
     8.17994441E-02    2     1000002        25   # BR(~u_2 -> ~u_1 h^0)
DECAY   1000006     3.89791961E+00   # ~u_3
#    BR                NDA      ID1      ID2
     9.96076375E-01    2     1000022         2   # BR(~u_3 -> chi^0_1 u)
     9.01557786E-04    2     1000023         2   # BR(~u_3 -> chi^0_2 u)
     4.80283446E-04    2     1000025         2   # BR(~u_3 -> chi^0_3 u)
     2.54178354E-03    2     1000035         2   # BR(~u_3 -> chi^0_4 u)
DECAY   2000002     3.81118967E+01   # ~u_4
#    BR                NDA      ID1      ID2
     7.82303298E-03    2     1000022         4   # BR(~u_4 -> chi^0_1 c)
     7.53717404E-04    2     1000022         6   # BR(~u_4 -> chi^0_1 t)
     1.85166023E-01    2     1000023         4   # BR(~u_4 -> chi^0_2 c)
     1.48332763E-03    2     1000023         6   # BR(~u_4 -> chi^0_2 t)
     2.19645596E-04    2     1000025         4   # BR(~u_4 -> chi^0_3 c)
     3.15042641E-03    2     1000025         6   # BR(~u_4 -> chi^0_3 t)
     2.37288008E-02    2     1000035         4   # BR(~u_4 -> chi^0_4 c)
     1.73252363E-03    2     1000035         6   # BR(~u_4 -> chi^0_4 t)
     2.13858076E-02    2     1000024         1   # BR(~u_4 -> chi^+_1 d)
     3.54063269E-01    2     1000024         3   # BR(~u_4 -> chi^+_1 s)
     7.95162843E-04    2     1000024         5   # BR(~u_4 -> chi^+_1 b)
     2.47776958E-03    2     1000037         1   # BR(~u_4 -> chi^+_2 d)
     4.07640238E-02    2     1000037         3   # BR(~u_4 -> chi^+_2 s)
     2.97163223E-03    2     1000037         5   # BR(~u_4 -> chi^+_2 b)
     2.85569604E-01    2     1000021         4   # BR(~u_4 -> ~g c)
     2.78227278E-03    2     1000021         6   # BR(~u_4 -> ~g t)
     3.19007329E-03    2     1000001        24   # BR(~u_4 -> ~d_1 W^+)
     4.37046400E-04    2     1000003        24   # BR(~u_4 -> ~d_2 W^+)
     2.72945509E-04    2     2000001        24   # BR(~u_4 -> ~d_4 W^+)
     2.83184000E-03    2     1000001        37   # BR(~u_4 -> ~d_1 H^+)
     1.89272197E-03    2     1000003        37   # BR(~u_4 -> ~d_2 H^+)
     4.50609363E-02    2     2000001        37   # BR(~u_4 -> ~d_4 H^+)
     6.44080534E-04    2     1000002        23   # BR(~u_4 -> ~u_1 Z)
     3.01981260E-03    2     1000004        23   # BR(~u_4 -> ~u_2 Z)
     1.87981975E-04    2     1000002        36   # BR(~u_4 -> ~u_1 A^0)
     4.18374471E-03    2     1000002        25   # BR(~u_4 -> ~u_1 h^0)
     3.11967418E-03    2     1000004        25   # BR(~u_4 -> ~u_2 h^0)
     2.04886763E-04    2     1000002        35   # BR(~u_4 -> ~u_1 H^0)
DECAY   2000004     3.57007188E+01   # ~u_5
#    BR                NDA      ID1      ID2
     8.26423983E-03    2     1000022         2   # BR(~u_5 -> chi^0_1 u)
     1.99879619E-01    2     1000023         2   # BR(~u_5 -> chi^0_2 u)
     2.35777679E-04    2     1000025         2   # BR(~u_5 -> chi^0_3 u)
     2.55862666E-02    2     1000035         2   # BR(~u_5 -> chi^0_4 u)
     3.79985920E-01    2     1000024         1   # BR(~u_5 -> chi^+_1 d)
     2.29606759E-02    2     1000024         3   # BR(~u_5 -> chi^+_1 s)
     4.48695522E-02    2     1000037         1   # BR(~u_5 -> chi^+_2 d)
     2.71138951E-03    2     1000037         3   # BR(~u_5 -> chi^+_2 s)
     3.12193127E-01    2     1000021         2   # BR(~u_5 -> ~g u)
     1.53723205E-04    2     1000003        37   # BR(~u_5 -> ~d_2 H^+)
     2.93143348E-03    2     2000001        37   # BR(~u_5 -> ~d_4 H^+)
DECAY   2000006     1.72907938E+02   # ~u_6
#    BR                NDA      ID1      ID2
     1.79400053E-03    2     1000022         4   # BR(~u_6 -> chi^0_1 c)
     3.44598638E-02    2     1000022         6   # BR(~u_6 -> chi^0_1 t)
     3.31476748E-04    2     1000023         4   # BR(~u_6 -> chi^0_2 c)
     1.32830753E-02    2     1000023         6   # BR(~u_6 -> chi^0_2 t)
     1.01816018E-01    2     1000025         6   # BR(~u_6 -> chi^0_3 t)
     8.69621440E-02    2     1000035         6   # BR(~u_6 -> chi^0_4 t)
     3.20181596E-04    2     1000024         3   # BR(~u_6 -> chi^+_1 s)
     2.90597368E-02    2     1000024         5   # BR(~u_6 -> chi^+_1 b)
     6.78196022E-04    2     1000037         3   # BR(~u_6 -> chi^+_2 s)
     1.74031007E-01    2     1000037         5   # BR(~u_6 -> chi^+_2 b)
     1.39503853E-02    2     1000021         4   # BR(~u_6 -> ~g c)
     2.35540182E-01    2     1000021         6   # BR(~u_6 -> ~g t)
     1.09227967E-01    2     1000001        24   # BR(~u_6 -> ~d_1 W^+)
     8.52024835E-03    2     1000003        24   # BR(~u_6 -> ~d_2 W^+)
     6.45465814E-04    2     2000001        24   # BR(~u_6 -> ~d_4 W^+)
     1.51950520E-02    2     2000005        24   # BR(~u_6 -> ~d_6 W^+)
     1.53223762E-02    2     1000001        37   # BR(~u_6 -> ~d_1 H^+)
     1.34511099E-03    2     1000003        37   # BR(~u_6 -> ~d_2 H^+)
     6.12435788E-02    2     1000002        23   # BR(~u_6 -> ~u_1 Z)
     7.86011935E-03    2     2000002        23   # BR(~u_6 -> ~u_4 Z)
     8.39352254E-03    2     1000002        36   # BR(~u_6 -> ~u_1 A^0)
     6.38052338E-02    2     1000002        25   # BR(~u_6 -> ~u_1 h^0)
     1.67916547E-04    2     1000004        25   # BR(~u_6 -> ~u_2 h^0)
     7.55006064E-03    2     2000002        25   # BR(~u_6 -> ~u_4 h^0)
     8.35740318E-03    2     1000002        35   # BR(~u_6 -> ~u_1 H^0)
DECAY   1000024     6.63571337E-01   # chi^+_1
#    BR                NDA      ID1      ID2
     9.13024021E-01    2     1000002        -5   # BR(chi^+_1 -> ~u_1 b_bar)
     2.35630756E-03    2    -1000001         4   # BR(chi^+_1 -> ~d^*_1 c)
     8.41945959E-02    2     1000022        24   # BR(chi^+_1 -> chi^0_1 W^+)
#    BR                NDA      ID1      ID2       ID3
     2.83804985E-04    3     1000022        -5         6   # BR(chi^+_1 -> chi^0_1 b_bar t)
DECAY   1000037     6.08612598E+00   # chi^+_2
#    BR                NDA      ID1      ID2
     1.34033412E-01    2     1000002        -5   # BR(chi^+_2 -> ~u_1 b_bar)
     1.29246878E-04    2    -1000001         4   # BR(chi^+_2 -> ~d^*_1 c)
     4.74120672E-01    2    -1000001         6   # BR(chi^+_2 -> ~d^*_1 t)
     1.11723606E-04    2    -1000003         4   # BR(chi^+_2 -> ~d^*_2 c)
     1.86988293E-02    2    -1000003         6   # BR(chi^+_2 -> ~d^*_2 t)
     5.94255678E-02    2     1000022        24   # BR(chi^+_2 -> chi^0_1 W^+)
     1.37252876E-01    2     1000023        24   # BR(chi^+_2 -> chi^0_2 W^+)
     1.12699062E-01    2     1000024        23   # BR(chi^+_2 -> chi^+_1 Z)
     6.30905204E-02    2     1000024        25   # BR(chi^+_2 -> chi^+_1 h^0)
#    BR                NDA      ID1      ID2       ID3
     4.23571237E-04    3     1000022        -5         6   # BR(chi^+_2 -> chi^0_1 b_bar t)
DECAY   1000022     0.00000000E+00   # chi^0_1
DECAY   1000023     7.39982744E-01   # chi^0_2
#    BR                NDA      ID1      ID2
     1.06652794E-03    2     1000002        -4   # BR(chi^0_2 -> ~u_1 c_bar)
     1.06652794E-03    2    -1000002         4   # BR(chi^0_2 -> ~u^*_1 c)
     4.44592505E-01    2     1000001        -5   # BR(chi^0_2 -> ~d_1 b_bar)
     4.44592505E-01    2    -1000001         5   # BR(chi^0_2 -> ~d^*_1 b)
     1.28913681E-02    2     1000003        -5   # BR(chi^0_2 -> ~d_2 b_bar)
     1.28913681E-02    2    -1000003         5   # BR(chi^0_2 -> ~d^*_2 b)
     7.31908468E-03    2     1000022        23   # BR(chi^0_2 -> chi^0_1 Z)
     7.53656673E-02    2     1000022        25   # BR(chi^0_2 -> chi^0_1 h^0)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000025     6.36934799E+00   # chi^0_3
#    BR                NDA      ID1      ID2
     3.25677722E-01    2     1000002        -6   # BR(chi^0_3 -> ~u_1 t_bar)
     3.25677722E-01    2    -1000002         6   # BR(chi^0_3 -> ~u^*_1 t)
     2.63180771E-02    2     1000001        -5   # BR(chi^0_3 -> ~d_1 b_bar)
     2.63180771E-02    2    -1000001         5   # BR(chi^0_3 -> ~d^*_1 b)
     3.04299370E-03    2     1000003        -5   # BR(chi^0_3 -> ~d_2 b_bar)
     3.04299370E-03    2    -1000003         5   # BR(chi^0_3 -> ~d^*_2 b)
     4.54788403E-04    2     2000001        -5   # BR(chi^0_3 -> ~d_4 b_bar)
     4.54788403E-04    2    -2000001         5   # BR(chi^0_3 -> ~d^*_4 b)
     7.82726109E-02    2     1000024       -24   # BR(chi^0_3 -> chi^+_1 W^-)
     7.82726109E-02    2    -1000024        24   # BR(chi^0_3 -> chi^-_1 W^+)
     6.18706548E-02    2     1000022        23   # BR(chi^0_3 -> chi^0_1 Z)
     6.05546196E-02    2     1000023        23   # BR(chi^0_3 -> chi^0_2 Z)
     9.67869253E-03    2     1000022        25   # BR(chi^0_3 -> chi^0_1 h^0)
     1.78710670E-04    2     1000023        25   # BR(chi^0_3 -> chi^0_2 h^0)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000035     5.76129213E+00   # chi^0_4
#    BR                NDA      ID1      ID2
     2.46750977E-01    2     1000002        -6   # BR(chi^0_4 -> ~u_1 t_bar)
     2.46750977E-01    2    -1000002         6   # BR(chi^0_4 -> ~u^*_1 t)
     5.46110920E-02    2     1000001        -5   # BR(chi^0_4 -> ~d_1 b_bar)
     5.46110920E-02    2    -1000001         5   # BR(chi^0_4 -> ~d^*_1 b)
     1.22885618E-04    2     1000003        -3   # BR(chi^0_4 -> ~d_2 s_bar)
     1.22885618E-04    2    -1000003         3   # BR(chi^0_4 -> ~d^*_2 s)
     8.29071477E-03    2     1000003        -5   # BR(chi^0_4 -> ~d_2 b_bar)
     8.29071477E-03    2    -1000003         5   # BR(chi^0_4 -> ~d^*_2 b)
     1.10582785E-04    2     1000005        -1   # BR(chi^0_4 -> ~d_3 d_bar)
     1.10582785E-04    2    -1000005         1   # BR(chi^0_4 -> ~d^*_3 d)
     1.60005858E-03    2     2000001        -5   # BR(chi^0_4 -> ~d_4 b_bar)
     1.60005858E-03    2    -2000001         5   # BR(chi^0_4 -> ~d^*_4 b)
     1.15907264E-01    2     1000024       -24   # BR(chi^0_4 -> chi^+_1 W^-)
     1.15907264E-01    2    -1000024        24   # BR(chi^0_4 -> chi^-_1 W^+)
     1.00765753E-02    2     1000022        23   # BR(chi^0_4 -> chi^0_1 Z)
     1.66007169E-03    2     1000023        23   # BR(chi^0_4 -> chi^0_2 Z)
     6.51997655E-02    2     1000022        25   # BR(chi^0_4 -> chi^0_1 h^0)
     6.80323009E-02    2     1000023        25   # BR(chi^0_4 -> chi^0_2 h^0)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000021     1.81372861E+02   # ~g
#    BR                NDA      ID1      ID2
     2.83294809E-04    2     1000002        -4   # BR(~g -> ~u_1 c_bar)
     2.83294809E-04    2    -1000002         4   # BR(~g -> ~u^*_1 c)
     1.03007714E-01    2     1000002        -6   # BR(~g -> ~u_1 t_bar)
     1.03007714E-01    2    -1000002         6   # BR(~g -> ~u^*_1 t)
     5.43530069E-03    2     1000004        -4   # BR(~g -> ~u_2 c_bar)
     5.43530069E-03    2    -1000004         4   # BR(~g -> ~u^*_2 c)
     1.57750566E-04    2     1000004        -6   # BR(~g -> ~u_2 t_bar)
     1.57750566E-04    2    -1000004         6   # BR(~g -> ~u^*_2 t)
     2.91135845E-03    2     1000006        -2   # BR(~g -> ~u_3 u_bar)
     2.91135845E-03    2    -1000006         2   # BR(~g -> ~u^*_3 u)
     6.18667694E-03    2     1000001        -3   # BR(~g -> ~d_1 s_bar)
     6.18667694E-03    2    -1000001         3   # BR(~g -> ~d^*_1 s)
     9.57927061E-02    2     1000001        -5   # BR(~g -> ~d_1 b_bar)
     9.57927061E-02    2    -1000001         5   # BR(~g -> ~d^*_1 b)
     8.84270118E-02    2     1000003        -3   # BR(~g -> ~d_2 s_bar)
     8.84270118E-02    2    -1000003         3   # BR(~g -> ~d^*_2 s)
     1.15238980E-02    2     1000003        -5   # BR(~g -> ~d_2 b_bar)
     1.15238980E-02    2    -1000003         5   # BR(~g -> ~d^*_2 b)
     9.91973132E-02    2     1000005        -1   # BR(~g -> ~d_3 d_bar)
     9.91973132E-02    2    -1000005         1   # BR(~g -> ~d^*_3 d)
     4.67969112E-03    2     2000001        -3   # BR(~g -> ~d_4 s_bar)
     4.67969112E-03    2    -2000001         3   # BR(~g -> ~d^*_4 s)
     8.15894731E-02    2     2000001        -5   # BR(~g -> ~d_4 b_bar)
     8.15894731E-02    2    -2000001         5   # BR(~g -> ~d^*_4 b)
#    BR                NDA      ID1      ID2       ID3
     1.04491139E-04    3     1000023         6        -6   # BR(~g -> chi^0_2 t t_bar)
     1.82076970E-04    3     1000023         5        -5   # BR(~g -> chi^0_2 b b_bar)
     2.86175982E-04    3     1000024         5        -6   # BR(~g -> chi^+_1 b t_bar)
     2.86175982E-04    3    -1000024        -5         6   # BR(~g -> chi^-_1 b_bar t)
     1.19165977E-04    3     1000037         5        -6   # BR(~g -> chi^+_2 b t_bar)
     1.19165977E-04    3    -1000037        -5         6   # BR(~g -> chi^-_2 b_bar t)
DECAY        25     2.60815034E-03   # h^0
#    BR                NDA      ID1      ID2
     3.93524292E-04    2          13       -13   # BR(h^0 -> mu^- mu^+)
     1.10501142E-01    2          15       -15   # BR(h^0 -> tau^- tau^+)
     3.36848706E-04    2           3        -3   # BR(h^0 -> s s_bar)
     4.61199921E-01    2           5        -5   # BR(h^0 -> b b_bar)
     3.71371227E-02    2           4        -4   # BR(h^0 -> c c_bar)
     1.19554250E-01    2          21        21   # BR(h^0 -> g g)
     4.01732598E-03    2          22        22   # BR(h^0 -> photon photon)
# writing decays into V V* as 3-body decays
#    BR                NDA      ID1      ID2       ID3
     1.19806919E-02    3          24        11        12   # BR(h^0 -> W^+ e^- nu_1)
     1.19806919E-02    3          24        13        14   # BR(h^0 -> W^+ mu^- nu_2)
     1.19806919E-02    3          24        15        16   # BR(h^0 -> W^+ tau^- nu_3)
     4.19324215E-02    3          24         1        -2   # BR(h^0 -> W^+ d u_bar)
     4.19324215E-02    3          24         3        -4   # BR(h^0 -> W^+ s c_bar)
     1.19806919E-02    3         -24       -11       -12   # BR(h^0 -> W^- e^+ nu_bar_1)
     1.19806919E-02    3         -24       -13       -14   # BR(h^0 -> W^- mu^+ nu_bar_2)
     1.19806919E-02    3         -24       -15       -16   # BR(h^0 -> W^- tau^+ nu_bar_3)
     4.19324215E-02    3         -24        -1         2   # BR(h^0 -> W^- d_bar u)
     4.19324215E-02    3         -24        -3         4   # BR(h^0 -> W^- s_bar c)
     9.15418459E-04    3          23        11       -11   # BR(h^0 -> Z e^- e^+)
     9.15418459E-04    3          23        13       -13   # BR(h^0 -> Z mu^- mu^+)
     9.20867379E-04    3          23        15       -15   # BR(h^0 -> Z tau^- tau^+)
     5.44891940E-03    3          23        12       -12   # BR(h^0 -> Z nu_1 nu_bar_1)
     4.25015713E-03    3          23         1        -1   # BR(h^0 -> Z d d_bar)
     4.25015713E-03    3          23         3        -3   # BR(h^0 -> Z s s_bar)
     4.11393415E-03    3          23         5        -5   # BR(h^0 -> Z b b_bar)
     3.16037325E-03    3          23         2        -2   # BR(h^0 -> Z u u_bar)
     3.26935164E-03    3          23         4        -4   # BR(h^0 -> Z c c_bar)
DECAY        35     1.71450917E+01   # H^0
#    BR                NDA      ID1      ID2
     2.58968074E-04    2          13       -13   # BR(H^0 -> mu^- mu^+)
     7.31036035E-02    2          15       -15   # BR(H^0 -> tau^- tau^+)
     1.92974770E-04    2           3        -3   # BR(H^0 -> s s_bar)
     2.72118756E-01    2           5        -5   # BR(H^0 -> b b_bar)
     8.80590984E-03    2           6        -6   # BR(H^0 -> t t_bar)
     2.68703496E-03    2     1000001  -1000001   # BR(H^0 -> ~d_1 ~d^*_1)
     2.54270229E-02    2     1000001  -1000003   # BR(H^0 -> ~d_1 ~d^*_2)
     2.54270229E-02    2    -1000001   1000003   # BR(H^0 -> ~d^*_1 ~d_2)
     2.73243297E-01    2     1000001  -2000001   # BR(H^0 -> ~d_1 ~d^*_4)
     2.73243297E-01    2    -1000001   2000001   # BR(H^0 -> ~d^*_1 ~d_4)
     6.71809346E-03    2     1000003  -1000003   # BR(H^0 -> ~d_2 ~d^*_2)
     2.70367412E-03    2     1000002  -1000002   # BR(H^0 -> ~u_1 ~u^*_1)
     5.85868169E-04    2     1000022   1000022   # BR(H^0 -> chi^0_1 chi^0_1)
     4.51832540E-03    2     1000022   1000023   # BR(H^0 -> chi^0_1 chi^0_2)
     2.41754578E-02    2     1000022   1000025   # BR(H^0 -> chi^0_1 chi^0_3)
     4.18306121E-03    2     1000022   1000035   # BR(H^0 -> chi^0_1 chi^0_4)
     6.56641802E-04    2     1000023   1000023   # BR(H^0 -> chi^0_2 chi^0_2)
     1.49053031E-03    2     1000024  -1000024   # BR(H^0 -> chi^+_1 chi^-_1)
     1.36807865E-04    2          23        23   # BR(H^0 -> Z Z)
     2.59105361E-04    2          24       -24   # BR(H^0 -> W^+ W^-)
DECAY        36     1.74288303E+01   # A^0
#    BR                NDA      ID1      ID2
     2.54674974E-04    2          13       -13   # BR(A^0 -> mu^- mu^+)
     7.18922471E-02    2          15       -15   # BR(A^0 -> tau^- tau^+)
     1.89774839E-04    2           3        -3   # BR(A^0 -> s s_bar)
     2.67606799E-01    2           5        -5   # BR(A^0 -> b b_bar)
     8.78996083E-03    2           6        -6   # BR(A^0 -> t t_bar)
     2.07086441E-02    2     1000001  -1000003   # BR(A^0 -> ~d_1 ~d^*_2)
     2.07086441E-02    2    -1000001   1000003   # BR(A^0 -> ~d^*_1 ~d_2)
     2.69729001E-01    2     1000001  -2000001   # BR(A^0 -> ~d_1 ~d^*_4)
     2.69729001E-01    2    -1000001   2000001   # BR(A^0 -> ~d^*_1 ~d_4)
     8.17845986E-04    2     1000022   1000022   # BR(A^0 -> chi^0_1 chi^0_1)
     1.00916251E-02    2     1000022   1000023   # BR(A^0 -> chi^0_1 chi^0_2)
     6.67961019E-03    2     1000022   1000025   # BR(A^0 -> chi^0_1 chi^0_3)
     1.62428760E-02    2     1000022   1000035   # BR(A^0 -> chi^0_1 chi^0_4)
     1.11750423E-02    2     1000023   1000023   # BR(A^0 -> chi^0_2 chi^0_2)
     2.53437879E-02    2     1000024  -1000024   # BR(A^0 -> chi^+_1 chi^-_1)
DECAY        37     1.73247463E+01   # H^+
#    BR                NDA      ID1      ID2
     2.58281044E-04    2         -13        12   # BR(H^+ -> mu^+ nu_1)
     7.29102096E-02    2         -15        12   # BR(H^+ -> tau^+ nu_1)
     1.59131184E-04    2          -3         4   # BR(H^+ -> s_bar c)
     4.26390355E-04    2          -5         4   # BR(H^+ -> b_bar c)
     2.35601402E-01    2          -5         6   # BR(H^+ -> b_bar t)
     4.55922385E-02    2    -1000003   1000002   # BR(H^+ -> ~d^*_2 ~u_1)
     6.10019427E-01    2    -2000001   1000002   # BR(H^+ -> ~d^*_4 ~u_1)
     1.51041307E-02    2     1000024   1000022   # BR(H^+ -> chi^+_1 chi^0_1)
     1.98293128E-02    2     1000037   1000022   # BR(H^+ -> chi^+_2 chi^0_1)
DECAY         6     2.43000000E+00   # top
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           5        24   # BR(t -> b W)
Block HiggsBoundsInputHiggsCouplingsFermions
# ScalarNormEffCoupSq PseudoSNormEffCoupSq NP IP1 IP2 IP2
    1.03675594E+00    0.00000000E+00        3  25   5   5  # h0-b-b eff. coupling^2, normalised to SM
    4.45173244E+02    0.00000000E+00        3  35   5   5  # H0-b-b eff. coupling^2, normalised to SM
    0.00000000E+00    4.45210000E+02        3  36   5   5  # A0-b-b eff. coupling^2, normalised to SM
#
    9.99917441E-01    0.00000000E+00        3  25   6   6  # h0-t-t eff. coupling^2, normalised to SM
    2.32868969E-03    0.00000000E+00        3  35   6   6  # H0-t-t eff. coupling^2, normalised to SM
    0.00000000E+00    2.24613104E-03        3  36   6   6  # A0-t-t eff. coupling^2, normalised to SM
#
    1.03675594E+00    0.00000000E+00        3  25  15  15  # h0-tau-tau eff. coupling^2, normalised to SM
    4.45173244E+02    0.00000000E+00        3  35  15  15  # H0-tau-tau eff. coupling^2, normalised to SM
    0.00000000E+00    4.45210000E+02        3  36  15  15  # A0-tau-tau eff. coupling^2, normalised to SM
#
Block HiggsBoundsInputHiggsCouplingsBosons
    9.99999255E-01        3  25  24  24  # h0-W-W eff. coupling^2, normalised to SM
    7.45030761E-07        3  35  24  24  # H0-W-W eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  24  24  # A0-W-W eff. coupling^2, normalised to SM
#
    9.99999255E-01        3  25  23  23  # h0-Z-Z eff. coupling^2, normalised to SM
    7.45030761E-07        3  35  23  23  # H0-Z-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  23  23  # A0-Z-Z eff. coupling^2, normalised to SM
#
    1.18438109E+00        3  25  21  21  # h0-g-g eff. coupling^2, normalised to SM
    7.56683942E-03        3  35  21  21  # H0-g-g eff. coupling^2, normalised to SM
    1.08561756E-01        3  36  21  21  # A0-g-g eff. coupling^2, normalised to SM
#
    0.00000000E+00        3  25  25  23  # h0-h0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  35  25  23  # H0-h0-Z eff. coupling^2, normalised to SM
    7.45030761E-07        3  36  25  23  # A0-h0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  35  35  23  # H0-H0-Z eff. coupling^2, normalised to SM
    9.99999255E-01        3  36  35  23  # A0-H0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  36  23  # A0-A0-Z eff. coupling^2, normalised to SM
#
    0.00000000E+00        4  25  21  21  23  # h0-g-g-Z eff. coupling^2, normalised to SM
    0.00000000E+00        4  35  21  21  23  # H0-g-g-Z eff. coupling^2, normalised to SM
    0.00000000E+00        4  36  21  21  23  # A0-g-g-Z eff. coupling^2, normalised to SM
Block SPhenoLowEnergy  # low energy observables
    1    3.55500753E-04   # BR(b -> s gamma)
    2    1.59175297E-06   # BR(b -> s mu+ mu-)
    3    3.54222757E-05   # BR(b -> s nu nu)
    4    1.90839088E-15   # BR(Bd -> e+ e-)
    5    8.15265812E-11   # BR(Bd -> mu+ mu-)
    6    1.70683402E-08   # BR(Bd -> tau+ tau-)
    7    7.55807259E-14   # BR(Bs -> e+ e-)
    8    3.22891778E-09   # BR(Bs -> mu+ mu-)
    9    6.84958516E-07   # BR(Bs -> tau+ tau-)
   10    1.24111933E-04   # BR(B_u -> tau nu)
   11    9.93712495E-01   # BR(B_u -> tau nu)/BR(B_u -> tau nu)_SM
   12    4.81200097E-01   # |Delta(M_Bd)| [ps^-1] 
   13    2.04031195E+01   # |Delta(M_Bs)| [ps^-1] 
   16    2.20747846E-03   # epsilon_K
   17    2.24304290E-15   # Delta(M_K)
   18    2.48091768E-11   # BR(K^0 -> pi^0 nu nu)
   19    7.36282226E-11   # BR(K^+ -> pi^+ nu nu)
   20    4.40727342E-15   # Delta(g-2)_electron/2
   21    1.88247402E-10   # Delta(g-2)_muon/2
   22    5.30420339E-08   # Delta(g-2)_tau/2
   23   -9.84788859E-36   # electric dipole moment of the electron
   24   -2.03436942E-33   # electric dipole moment of the muon
   25   -3.45938928E-32   # electric dipole moment of the tau
   26    0.00000000E+00   # Br(mu -> e gamma)
   27    0.00000000E+00   # Br(tau -> e gamma)
   28    0.00000000E+00   # Br(tau -> mu gamma)
   29    0.00000000E+00   # Br(mu -> 3 e)
   30    0.00000000E+00   # Br(tau -> 3 e)
   31    0.00000000E+00   # Br(tau -> 3 mu)
   39    8.24489513E-05   # Delta(rho_parameter)
   40    0.00000000E+00   # BR(Z -> e mu)
   41    0.00000000E+00   # BR(Z -> e tau)
   42    0.00000000E+00   # BR(Z -> mu tau)
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q
#    id        order  M        value         comment
     0305 4422   00   0    -1.88509008E-01   # C7
     0305 4422   00   2    -2.41677119E-01   # C7
     0305 4322   00   2    -3.15309550E-02   # C7'
     0305 6421   00   0    -9.51292348E-02   # C8
     0305 6421   00   2    -7.62918345E-02   # C8
     0305 6321   00   2     6.39014871E-02   # C8'
 03051111 4133   00   0     1.23276275E+00   # C9 e+e-
 03051111 4133   00   2     1.23362810E+00   # C9 e+e-
 03051111 4233   00   2    -6.37438355E-04   # C9' e+e-
 03051111 4137   00   0    -4.03983024E+00   # C10 e+e-
 03051111 4137   00   2    -4.04487517E+00   # C10 e+e-
 03051111 4237   00   2     3.23169513E-03   # C10' e+e-
 03051313 4133   00   0     1.23276275E+00   # C9 mu+mu-
 03051313 4133   00   2     1.23362771E+00   # C9 mu+mu-
 03051313 4233   00   2    -6.37437192E-04   # C9' mu+mu-
 03051313 4137   00   0    -4.03983024E+00   # C10 mu+mu-
 03051313 4137   00   2    -4.04487557E+00   # C10 mu+mu-
 03051313 4237   00   2     3.23169718E-03   # C10' mu+mu-
 03051212 4137   00   0     1.50088550E+00   # C11 nu_1 nu_1
 03051212 4137   00   2     1.50195769E+00   # C11 nu_1 nu_1
 03051212 4237   00   2    -7.57122707E-04   # C11' nu_1 nu_1
 03051414 4137   00   0     1.50088550E+00   # C11 nu_2 nu_2
 03051414 4137   00   2     1.50195769E+00   # C11 nu_2 nu_2
 03051414 4237   00   2    -7.57122599E-04   # C11' nu_2 nu_2
 03051616 4137   00   0     1.50088550E+00   # C11 nu_3 nu_3
 03051616 4137   00   2     1.50195769E+00   # C11 nu_3 nu_3
 03051616 4237   00   2    -7.57090790E-04   # C11' nu_3 nu_3
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q
#    id        order  M        value         comment
     0305 4422   00   0     3.67816722E-07   # C7
     0305 4422   00   2    -4.99177243E-04   # C7
     0305 4322   00   2    -5.33910068E-04   # C7'
     0305 6421   00   0     3.15060304E-07   # C8
     0305 6421   00   2     7.26760314E-04   # C8
     0305 6321   00   2     1.10609256E-03   # C8'
 03051111 4133   00   2    -7.87030924E-07   # C9 e+e-
 03051111 4233   00   2    -1.10139899E-05   # C9' e+e-
 03051111 4137   00   2    -1.52892468E-04   # C10 e+e-
 03051111 4237   00   2     5.67528606E-05   # C10' e+e-
 03051313 4133   00   2    -7.87163940E-07   # C9 mu+mu-
 03051313 4233   00   2    -1.10139616E-05   # C9' mu+mu-
 03051313 4137   00   2    -1.52892722E-04   # C10 mu+mu-
 03051313 4237   00   2     5.67528919E-05   # C10' mu+mu-
 03051212 4137   00   2     3.37814848E-05   # C11 nu_1 nu_1
 03051212 4237   00   2    -1.32997064E-05   # C11' nu_1 nu_1
 03051414 4137   00   2     3.37814847E-05   # C11 nu_2 nu_2
 03051414 4237   00   2    -1.32997062E-05   # C11' nu_2 nu_2
 03051616 4137   00   2     3.37814282E-05   # C11 nu_3 nu_3
 03051616 4237   00   2    -1.32996363E-05   # C11' nu_3 nu_3


==> anc/nmfv_benchmark_3.slha <==
# SUSY Les Houches Accord 2 - MSSM spectrum + Decays
# SPheno v3.3.3  
# W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
# in case of problems send email to porod@physik.uni-wuerzburg.de
# Created: 17.06.2015,  16:45
Block SPINFO         # Program information
     1   SPheno      # spectrum calculator
     2   v3.3.3      # version number
#
Block SPhenoINFO     # SPheno specific information
    1      2         # using 2-loop RGEs
    2      1         # using running masses for boundary conditions at mZ
# Either the general MSSM or a model has been used
# which has not yet been implemented in the LesHouches standard
Block MINPAR  # Input parameters
    3    3.04478413E+01  # tanb at m_Z    
    4    1.00000000E+00  # Sign(mu)
Block EXTPAR  # non-universal input parameters
    1    5.25200000E+02  # M_1
    2    1.05040000E+03  # M_2
    3    3.15120000E+03  # M_3
   23    5.08100000E+02  # mu
   25    2.92000000E+01  # tan(beta)
   26    1.29480000E+03  # m_A, pole mass
Block SMINPUTS  # SM parameters
         1     1.27934000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.17600000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.28000000E+00  # m_b(m_b), MSbar
         6     1.73530000E+02  # m_t(pole)
         7     1.77699000E+00  # m_tau(pole)
         8     0.00000000E+00  # m_nu_3
        11     5.10998900E-04  # m_e(pole)
        12     0.00000000E+00  # m_nu_1
        13     1.05658400E-01  # m_muon(pole)
        14     0.00000000E+00  # m_nu_2
        21     7.00000000E-03  # m_d(2 GeV), MSbar
        22     3.00000000E-03  # m_u(2 GeV), MSbar
        23     1.20000000E-01  # m_s(2 GeV), MSbar
        24     1.25000000E+00  # m_c(m_c), MSbar
Block VCKMIN  # CKM matrix, Wolfenstein parameterization
         1     2.27200000E-01  # lambda
         2     8.18000000E-01  # A
         3     2.21000000E-01  # rho bar
         4     3.40000000E-01  # eta bar
Block gauge Q=  3.16000081E+03  # (SUSY scale)
   1    3.64067891E-01  # g'(Q)^DRbar
   2    6.42772048E-01  # g(Q)^DRbar
   3    1.01007114E+00  # g3(Q)^DRbar
Block Yu Q=  3.16000081E+03  # (SUSY scale)
  1  1     8.26885105E-06   # Y_u(Q)^DRbar
  2  2     2.45228618E-03   # Y_c(Q)^DRbar
  3  3     8.45902015E-01   # Y_t(Q)^DRbar
Block Yd Q=  3.16000081E+03  # (SUSY scale)
  1  1     4.53418014E-04   # Y_d(Q)^DRbar
  2  2     7.87260414E-03   # Y_s(Q)^DRbar
  3  3     3.45493196E-01   # Y_b(Q)^DRbar
Block Ye Q=  3.16000081E+03  # (SUSY scale)
  1  1     8.85578584E-05   # Y_e(Q)^DRbar
  2  2     1.82936602E-02   # Y_mu(Q)^DRbar
  3  3     3.07601159E-01   # Y_tau(Q)^DRbar
Block VCKM Q=  3.16000081E+03  # V_CKM at the SUSY scale
   1  1     9.73843299E-01   # Re[V_(1,1)]
   1  2     2.27191297E-01   # Re[V_(1,2)]
   1  3     1.84968841E-03   # Re[V_(1,3)]
   2  1    -2.26936396E-01   # Re[V_(2,1)]
   2  2     9.72294178E-01   # Re[V_(2,2)]
   2  3     5.60702446E-02   # Re[V_(2,3)]
   3  1     1.09403567E-02   # Re[V_(3,1)]
   3  2    -5.50239353E-02   # Re[V_(3,2)]
   3  3     9.98420144E-01   # Re[V_(3,3)]
Block IMVCKM Q=  3.16000081E+03  # V_CKM at the SUSY scale
   1  1    -1.05879118E-22   # Im[V_(1,1)]
   1  2     8.47032947E-22   # Im[V_(1,2)]
   1  3    -3.14986604E-03   # Im[V_(1,3)]
   2  1    -1.71996421E-04   # Im[V_(2,1)]
   2  2    -4.01256445E-05   # Im[V_(2,2)]
   2  3     0.00000000E+00   # Im[V_(2,3)]
   3  1    -3.06267063E-03   # Im[V_(3,1)]
   3  2    -7.14501106E-04   # Im[V_(3,2)]
   3  3    -2.25522522E-20   # Im[V_(3,3)]
Block UPMNS Q=  3.16000081E+03  # U_PMNS at the SUSY scale
   1  1     1.00000000E+00   # Re[V_(1,1)]
   1  2     0.00000000E+00   # Re[V_(1,2)]
   1  3     0.00000000E+00   # Re[V_(1,3)]
   2  1     0.00000000E+00   # Re[V_(2,1)]
   2  2     1.00000000E+00   # Re[V_(2,2)]
   2  3     0.00000000E+00   # Re[V_(2,3)]
   3  1     0.00000000E+00   # Re[V_(3,1)]
   3  2     0.00000000E+00   # Re[V_(3,2)]
   3  3     1.00000000E+00   # Re[V_(3,3)]
Block Tu Q=  3.16000081E+03  # SUSY scale
   1  1    -5.64690569E-22   # Re[T_(u,1,1)]
   1  2     3.20284333E-21   # Re[T_(u,1,2)]
   1  3    -1.79759714E-17   # Re[T_(u,1,3)]
   2  1     5.77354119E-15   # Re[T_(u,2,1)]
   2  2     3.05166049E-14   # Re[T_(u,2,2)]
   2  3    -1.84880800E+03   # Re[T_(u,2,3)]
   3  1    -2.13094940E-14   # Re[T_(u,3,1)]
   3  2     1.78694200E+03   # Re[T_(u,3,2)]
   3  3     1.58341300E+03   # Re[T_(u,3,3)]
Block IMTu Q=  3.16000081E+03  # SUSY scale
   1  1     7.24974899E-23   # Im[T_(u,1,1)]
   1  2    -3.17637355E-22   # Im[T_(u,1,2)]
   1  3     5.31457058E-17   # Im[T_(u,1,3)]
   2  1     1.77515193E-15   # Im[T_(u,2,1)]
   2  2     1.18196841E-15   # Im[T_(u,2,2)]
   2  3    -6.54403891E-17   # Im[T_(u,2,3)]
   3  1     3.28670017E-14   # Im[T_(u,3,1)]
   3  2    -8.88177295E-16   # Im[T_(u,3,2)]
   3  3     1.12523308E-15   # Im[T_(u,3,3)]
Block Td Q=  3.16000081E+03  # SUSY scale
   1  1     7.18852887E-23   # Re[T_(d,1,1)]
   1  2     2.16840434E-19   # Re[T_(d,1,2)]
   1  3     1.19316449E-15   # Re[T_(d,1,3)]
   2  1    -1.03495092E-16   # Re[T_(d,2,1)]
   2  2     6.27969898E-16   # Re[T_(d,2,2)]
   2  3    -9.57825800E+02   # Re[T_(d,2,3)]
   3  1     1.77708243E-13   # Re[T_(d,3,1)]
   3  2    -5.87283100E+02   # Re[T_(d,3,2)]
   3  3     1.14037200E+03   # Re[T_(d,3,3)]
Block IMTd Q=  3.16000081E+03  # SUSY scale
   1  1     2.72655570E-25   # Im[T_(d,1,1)]
   1  2     2.71050543E-20   # Im[T_(d,1,2)]
   1  3     1.06899624E-15   # Im[T_(d,1,3)]
   2  1     4.63588478E-18   # Im[T_(d,2,1)]
   2  2     4.06575815E-18   # Im[T_(d,2,2)]
   2  3    -9.10729825E-18   # Im[T_(d,2,3)]
   3  1    -5.19257246E-14   # Im[T_(d,3,1)]
   3  2     1.38772650E-17   # Im[T_(d,3,2)]
   3  3    -3.79470760E-17   # Im[T_(d,3,3)]
Block Te Q=  3.16000081E+03  # SUSY scale
   1  1     0.00000000E+00   # Re[T_(l,1,1)]
   1  2     0.00000000E+00   # Re[T_(l,1,2)]
   1  3     0.00000000E+00   # Re[T_(l,1,3)]
   2  1     0.00000000E+00   # Re[T_(l,2,1)]
   2  2     0.00000000E+00   # Re[T_(l,2,2)]
   2  3     0.00000000E+00   # Re[T_(l,2,3)]
   3  1     0.00000000E+00   # Re[T_(l,3,1)]
   3  2     0.00000000E+00   # Re[T_(l,3,2)]
   3  3     4.73464700E+02   # Re[T_(l,3,3)]
Block MSOFT Q=  3.16000081E+03  # soft SUSY breaking masses at Q
   1    5.25200000E+02  # M_1
   2    1.05040000E+03  # M_2
   3    3.15120000E+03  # M_3
  21    1.50098476E+06  # M^2_(H,d)
  22    8.25304370E+04  # M^2_(H,u)
  31    3.39669987E+03  # M_(L,11)
  32    3.39669987E+03  # M_(L,22)
  33    3.39669987E+03  # M_(L,33)
  34    3.39669987E+03  # M_(E,11)
  35    3.39669987E+03  # M_(E,22)
  36    3.39669987E+03  # M_(E,33)
  41    6.37700008E+02  # M_(Q,11)
  42    6.37700008E+02  # M_(Q,22)
  43    3.48300014E+03  # M_(Q,33)
  44    9.34000000E+02  # M_(U,11)
  45    9.34000000E+02  # M_(U,22)
  46    2.86220003E+03  # M_(U,33)
  47    1.33109992E+03  # M_(D,11)
  48    1.33109992E+03  # M_(D,22)
  49    9.01799978E+02  # M_(D,33)
Block MSL2 Q=  3.16000081E+03  # M^2_L soft SUSY breaking masses
   1  1     1.15375700E+07   # Re[M^2_(L,1,1)]
   1  2     0.00000000E+00   # Re[M^2_(L,1,2)]
   1  3     0.00000000E+00   # Re[M^2_(L,1,3)]
   2  1     0.00000000E+00   # Re[M^2_(L,2,1)]
   2  2     1.15375700E+07   # Re[M^2_(L,2,2)]
   2  3     0.00000000E+00   # Re[M^2_(L,2,3)]
   3  1     0.00000000E+00   # Re[M^2_(L,3,1)]
   3  2     0.00000000E+00   # Re[M^2_(L,3,2)]
   3  3     1.15375700E+07   # Re[M^2_(L,3,3)]
Block MSE2 Q=  3.16000081E+03  # M^2_E soft SUSY breaking masses
   1  1     1.15375700E+07   # Re[M^2_(E,1,1)]
   1  2     0.00000000E+00   # Re[M^2_(E,1,2)]
   1  3     0.00000000E+00   # Re[M^2_(E,1,3)]
   2  1     0.00000000E+00   # Re[M^2_(E,2,1)]
   2  2     1.15375700E+07   # Re[M^2_(E,2,2)]
   2  3     0.00000000E+00   # Re[M^2_(E,2,3)]
   3  1     0.00000000E+00   # Re[M^2_(E,3,1)]
   3  2     0.00000000E+00   # Re[M^2_(E,3,2)]
   3  3     1.15375700E+07   # Re[M^2_(E,3,3)]
Block MSQ2 Q=  3.16000081E+03  # M^2_Q soft SUSY breaking masses
   1  1     4.06661300E+05   # Re[M^2_(Q,1,1)]
   1  2    -2.46016492E-10   # Re[M^2_(Q,1,2)]
   1  3    -2.50267362E-10   # Re[M^2_(Q,1,3)]
   2  1    -2.46016492E-10   # Re[M^2_(Q,2,1)]
   2  2     4.06661300E+05   # Re[M^2_(Q,2,2)]
   2  3     8.30694800E+05   # Re[M^2_(Q,2,3)]
   3  1    -2.50267362E-10   # Re[M^2_(Q,3,1)]
   3  2     8.30694800E+05   # Re[M^2_(Q,3,2)]
   3  3     1.21312900E+07   # Re[M^2_(Q,3,3)]
Block IMMSQ2 Q=  3.16000081E+03  # M^2_Q soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(Q,1,1)]
   1  2    -7.19004665E-11   # Im[M^2_(Q,1,2)]
   1  3    -7.33724193E-11   # Im[M^2_(Q,1,3)]
   2  1     7.19004665E-11   # Im[M^2_(Q,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(Q,2,2)]
   2  3     7.54951657E-15   # Im[M^2_(Q,2,3)]
   3  1     7.33724193E-11   # Im[M^2_(Q,3,1)]
   3  2    -7.54951657E-15   # Im[M^2_(Q,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(Q,3,3)]
Block MSU2 Q=  3.16000081E+03  # M^2_U soft SUSY breaking masses
   1  1     8.72356000E+05   # Re[M^2_(U,1,1)]
   1  2     1.69869202E-14   # Re[M^2_(U,1,2)]
   1  3     1.89986983E-14   # Re[M^2_(U,1,3)]
   2  1     1.69869202E-14   # Re[M^2_(U,2,1)]
   2  2     8.72356000E+05   # Re[M^2_(U,2,2)]
   2  3     1.95150500E+06   # Re[M^2_(U,2,3)]
   3  1     1.89986983E-14   # Re[M^2_(U,3,1)]
   3  2     1.95150500E+06   # Re[M^2_(U,3,2)]
   3  3     8.19218900E+06   # Re[M^2_(U,3,3)]
Block IMMSU2 Q=  3.16000081E+03  # M^2_U soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(U,1,1)]
   1  2    -5.01536809E-14   # Im[M^2_(U,1,2)]
   1  3    -5.61016213E-14   # Im[M^2_(U,1,3)]
   2  1     5.01536809E-14   # Im[M^2_(U,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(U,2,2)]
   2  3    -4.96423649E-15   # Im[M^2_(U,2,3)]
   3  1     5.61016213E-14   # Im[M^2_(U,3,1)]
   3  2     4.96423649E-15   # Im[M^2_(U,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(U,3,3)]
Block MSD2 Q=  3.16000081E+03  # M^2_D soft SUSY breaking masses
   1  1     1.77182700E+06   # Re[M^2_(D,1,1)]
   1  2    -4.41653573E-12   # Re[M^2_(D,1,2)]
   1  3     4.32071046E-13   # Re[M^2_(D,1,3)]
   2  1    -4.41653573E-12   # Re[M^2_(D,2,1)]
   2  2     1.77182700E+06   # Re[M^2_(D,2,2)]
   2  3    -3.46911500E+05   # Re[M^2_(D,2,3)]
   3  1     4.32071046E-13   # Re[M^2_(D,3,1)]
   3  2    -3.46911500E+05   # Re[M^2_(D,3,2)]
   3  3     8.13243200E+05   # Re[M^2_(D,3,3)]
Block IMMSD2 Q=  3.16000081E+03  # M^2_D soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(D,1,1)]
   1  2    -3.95509483E-12   # Im[M^2_(D,1,2)]
   1  3     3.87259669E-13   # Im[M^2_(D,1,3)]
   2  1     3.95509483E-12   # Im[M^2_(D,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(D,2,2)]
   2  3     7.63278329E-15   # Im[M^2_(D,2,3)]
   3  1    -3.87259669E-13   # Im[M^2_(D,3,1)]
   3  2    -7.63278329E-15   # Im[M^2_(D,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(D,3,3)]
Block MASS  # Mass spectrum
#   PDG code      mass          particle
         6     1.73530000E+02  # m_t(pole)
        23     9.11876000E+01  # m_Z(pole)
        24     8.10151995E+01  # W+
        15     1.77699000E+00  # m_tau(pole)
        25     1.23324245E+02  # h0
        35     1.29488362E+03  # H0
        36     1.29480000E+03  # A0
        37     1.30590775E+03  # H+
   1000001     8.80281441E+02  # ~d_1
   1000003     9.30632202E+02  # ~d_2
   1000005     1.05047777E+03  # ~d_3
   2000001     1.51458656E+03  # ~d_4
   2000003     1.54787667E+03  # ~d_5
   2000005     3.56351054E+03  # ~d_6
   1000002     8.36239858E+02  # ~u_1
   1000004     8.82006968E+02  # ~u_2
   1000006     9.27701260E+02  # ~u_3
   2000002     1.15133337E+03  # ~u_4
   2000004     3.01434864E+03  # ~u_5
   2000006     3.56921277E+03  # ~u_6
   1000012     3.39992580E+03  # ~nu_1
   1000014     3.40341198E+03  # ~nu_2
   1000016     3.40342364E+03  # ~nu_3
   1000011     3.39256181E+03  # ~l_1
   1000013     3.40090614E+03  # ~l_2
   1000015     3.40094397E+03  # ~l_3
   2000011     3.40272281E+03  # ~l_4
   2000013     3.40471455E+03  # ~l_5
   2000015     3.40471789E+03  # ~l_6
   1000021     3.24566554E+03  # ~g
   1000022     4.78411015E+02  # ~chi_10
   1000023     5.12473790E+02  # ~chi_20
   1000025     5.42915976E+02  # ~chi_30
   1000035     1.06908690E+03  # ~chi_40
   1000024     5.05991277E+02  # ~chi_1+
   1000037     1.06930449E+03  # ~chi_2+
# Higgs mixing
Block alpha # Effective Higgs mixing angle
          -3.47073363E-02   # alpha
Block Hmix Q=  3.16000081E+03  # Higgs mixing parameters
   1    5.08100000E+02  # mu
   2    2.92000000E+01  # tan[beta](Q)
   3    2.41434126E+02  # v(Q)
   4    1.73542673E+06  # m^2_A(Q)
Block USQmix # u-sqark mixing matrix
   1  1    -5.60998006E-03   # Re[R_Su(1,1)]
   1  2    -5.02076017E-01   # Re[R_Su(1,2)]
   1  3     3.41754295E-02   # Re[R_Su(1,3)]
   1  4     3.18158298E-09   # Re[R_Su(1,4)]
   1  5    -8.31801134E-01   # Re[R_Su(1,5)]
   1  6     2.34044877E-01   # Re[R_Su(1,6)]
   2  1     2.10842177E-01   # Re[R_Su(2,1)]
   2  2     8.35031859E-01   # Re[R_Su(2,2)]
   2  3    -1.23208695E-01   # Re[R_Su(2,3)]
   2  4     1.03604516E-07   # Re[R_Su(2,4)]
   2  5    -4.83645745E-01   # Re[R_Su(2,5)]
   2  6     9.53864637E-02   # Re[R_Su(2,6)]
   3  1     9.71801359E-01   # Re[R_Su(3,1)]
   3  2    -1.84421832E-01   # Re[R_Su(3,2)]
   3  3     8.48141562E-03   # Re[R_Su(3,3)]
   3  4     5.52586314E-07   # Re[R_Su(3,4)]
   3  5     1.00594552E-01   # Re[R_Su(3,5)]
   3  6    -1.90006881E-02   # Re[R_Su(3,6)]
   4  1     5.64927867E-07   # Re[R_Su(4,1)]
   4  2    -1.81630279E-08   # Re[R_Su(4,2)]
   4  3    -8.47163435E-09   # Re[R_Su(4,3)]
   4  4    -9.99934436E-01   # Re[R_Su(4,4)]
   4  5     2.66724422E-09   # Re[R_Su(4,5)]
   4  6    -1.45793588E-09   # Re[R_Su(4,6)]
   5  1     1.47487977E-03   # Re[R_Su(5,1)]
   5  2    -2.79084125E-02   # Re[R_Su(5,2)]
   5  3     5.70180886E-02   # Re[R_Su(5,3)]
   5  4     1.61608983E-09   # Re[R_Su(5,4)]
   5  5    -2.52490313E-01   # Re[R_Su(5,5)]
   5  6    -9.65513579E-01   # Re[R_Su(5,6)]
   6  1    -1.83090593E-02   # Re[R_Su(6,1)]
   6  2    -1.24379282E-01   # Re[R_Su(6,2)]
   6  3    -9.90111523E-01   # Re[R_Su(6,3)]
   6  4     4.57164497E-10   # Re[R_Su(6,4)]
   6  5     1.77885349E-02   # Re[R_Su(6,5)]
   6  6    -5.95556639E-02   # Re[R_Su(6,6)]
Block IMUSQmix # imaginary parts of u-sqark mixing matrix
   1  1     6.91809640E-03   # Im[R_Su(1,1)]
   1  2     1.46805887E-03   # Im[R_Su(1,2)]
   1  3    -3.02732586E-04   # Im[R_Su(1,3)]
   1  4    -3.12954646E-09   # Im[R_Su(1,4)]
   1  5    -3.62970778E-05   # Im[R_Su(1,5)]
   1  6    -4.83009395E-05   # Im[R_Su(1,6)]
   2  1     4.61972710E-03   # Im[R_Su(2,1)]
   2  2    -7.25893199E-03   # Im[R_Su(2,2)]
   2  3     1.89271890E-04   # Im[R_Su(2,3)]
   2  4    -1.34295574E-09   # Im[R_Su(2,4)]
   2  5     1.06483522E-03   # Im[R_Su(2,5)]
   2  6    -1.96842510E-05   # Im[R_Su(2,6)]
   3  1     1.03437404E-01   # Im[R_Su(3,1)]
   3  2    -1.80588608E-02   # Im[R_Su(3,2)]
   3  3    -2.75459486E-03   # Im[R_Su(3,3)]
   3  4     5.96265616E-08   # Im[R_Su(3,4)]
   3  5     2.34003735E-03   # Im[R_Su(3,5)]
   3  6     3.92350809E-06   # Im[R_Su(3,6)]
   4  1     6.45456867E-09   # Im[R_Su(4,1)]
   4  2    -4.40963826E-10   # Im[R_Su(4,2)]
   4  3    -1.95860710E-09   # Im[R_Su(4,3)]
   4  4    -1.14508953E-02   # Im[R_Su(4,4)]
   4  5    -8.38727101E-09   # Im[R_Su(4,5)]
   4  6    -1.91929474E-10   # Im[R_Su(4,6)]
   5  1    -1.00345376E-04   # Im[R_Su(5,1)]
   5  2    -6.81973504E-06   # Im[R_Su(5,2)]
   5  3    -2.16421065E-05   # Im[R_Su(5,3)]
   5  4    -2.25134356E-09   # Im[R_Su(5,4)]
   5  5     5.06275521E-05   # Im[R_Su(5,5)]
   5  6     1.99258925E-04   # Im[R_Su(5,6)]
   6  1     3.21220502E-03   # Im[R_Su(6,1)]
   6  2     1.51568274E-05   # Im[R_Su(6,2)]
   6  3     3.43141379E-04   # Im[R_Su(6,3)]
   6  4     7.85496927E-11   # Im[R_Su(6,4)]
   6  5    -4.49226598E-06   # Im[R_Su(6,5)]
   6  6     1.22908450E-05   # Im[R_Su(6,6)]
Block DSQmix # d-sqark mixing matrix
   1  1    -5.67581398E-02   # Re[R_Sd(1,1)]
   1  2     9.95943243E-01   # Re[R_Sd(1,2)]
   1  3    -6.95200081E-02   # Re[R_Sd(1,3)]
   1  4    -1.63043968E-06   # Re[R_Sd(1,4)]
   1  5     1.71296731E-03   # Re[R_Sd(1,5)]
   1  6     6.19318681E-03   # Re[R_Sd(1,6)]
   2  1     9.97684349E-01   # Re[R_Sd(2,1)]
   2  2     5.65669638E-02   # Re[R_Sd(2,2)]
   2  3    -4.70487981E-03   # Re[R_Sd(2,3)]
   2  4     3.11344489E-05   # Re[R_Sd(2,4)]
   2  5     1.19253722E-04   # Re[R_Sd(2,5)]
   2  6     4.17771398E-04   # Re[R_Sd(2,6)]
   3  1    -6.71749846E-05   # Re[R_Sd(3,1)]
   3  2    -6.27183827E-03   # Re[R_Sd(3,2)]
   3  3     2.59748673E-03   # Re[R_Sd(3,3)]
   3  4    -2.12555115E-09   # Re[R_Sd(3,4)]
   3  5     2.92910085E-01   # Re[R_Sd(3,5)]
   3  6     9.56115868E-01   # Re[R_Sd(3,6)]
   4  1     2.99764634E-05   # Re[R_Sd(4,1)]
   4  2     1.32231744E-07   # Re[R_Sd(4,2)]
   4  3    -3.80035661E-08   # Re[R_Sd(4,3)]
   4  4    -9.60944457E-01   # Re[R_Sd(4,4)]
   4  5    -1.97257009E-07   # Re[R_Sd(4,5)]
   4  6     7.74414716E-08   # Re[R_Sd(4,6)]
   5  1    -1.79973016E-06   # Re[R_Sd(5,1)]
   5  2     1.65750805E-04   # Re[R_Sd(5,2)]
   5  3    -1.59182377E-04   # Re[R_Sd(5,3)]
   5  4     1.44920208E-11   # Re[R_Sd(5,4)]
   5  5     9.56138309E-01   # Re[R_Sd(5,5)]
   5  6    -2.92915436E-01   # Re[R_Sd(5,6)]
   6  1    -7.56313926E-04   # Re[R_Sd(6,1)]
   6  2    -6.96902352E-02   # Re[R_Sd(6,2)]
   6  3    -9.97566035E-01   # Re[R_Sd(6,3)]
   6  4     5.76930733E-09   # Re[R_Sd(6,4)]
   6  5     4.90176121E-04   # Re[R_Sd(6,5)]
   6  6     2.10272726E-03   # Re[R_Sd(6,6)]
Block IMDSQmix # imaginary parts of d-sqark mixing matrix
   1  1    -1.09205219E-03   # Im[R_Sd(1,1)]
   1  2     2.37030300E-04   # Im[R_Sd(1,2)]
   1  3    -2.35226297E-06   # Im[R_Sd(1,3)]
   1  4    -3.34892720E-08   # Im[R_Sd(1,4)]
   1  5     3.25180802E-07   # Im[R_Sd(1,5)]
   1  6    -1.27909916E-06   # Im[R_Sd(1,6)]
   2  1     3.74523595E-02   # Im[R_Sd(2,1)]
   2  2     1.04242456E-03   # Im[R_Sd(2,2)]
   2  3    -1.64350613E-04   # Im[R_Sd(2,3)]
   2  4     1.18425798E-06   # Im[R_Sd(2,4)]
   2  5     4.19871892E-07   # Im[R_Sd(2,5)]
   2  6    -8.63063675E-08   # Im[R_Sd(2,6)]
   3  1    -9.27538164E-06   # Im[R_Sd(3,1)]
   3  2    -1.96323205E-06   # Im[R_Sd(3,2)]
   3  3    -3.36744682E-07   # Im[R_Sd(3,3)]
   3  4    -5.55049825E-08   # Im[R_Sd(3,4)]
   3  5     4.75103641E-05   # Im[R_Sd(3,5)]
   3  6    -1.97485622E-04   # Im[R_Sd(3,6)]
   4  1    -8.64910016E-06   # Im[R_Sd(4,1)]
   4  2    -4.02055123E-08   # Im[R_Sd(4,2)]
   4  3     9.29261426E-09   # Im[R_Sd(4,3)]
   4  4     2.76741304E-01   # Im[R_Sd(4,4)]
   4  5    -6.86507363E-07   # Im[R_Sd(4,5)]
   4  6     2.65501404E-07   # Im[R_Sd(4,6)]
   5  1     5.09097936E-07   # Im[R_Sd(5,1)]
   5  2     1.17957297E-07   # Im[R_Sd(5,2)]
   5  3     1.97139641E-08   # Im[R_Sd(5,3)]
   5  4     7.63980634E-07   # Im[R_Sd(5,4)]
   5  5     1.57026990E-04   # Im[R_Sd(5,5)]
   5  6     5.99077444E-05   # Im[R_Sd(5,6)]
   6  1     6.38261243E-05   # Im[R_Sd(6,1)]
   6  2     3.87962955E-06   # Im[R_Sd(6,2)]
   6  3     1.95446538E-04   # Im[R_Sd(6,3)]
   6  4     1.51661198E-11   # Im[R_Sd(6,4)]
   6  5     8.16405131E-08   # Im[R_Sd(6,5)]
   6  6    -4.34230725E-07   # Im[R_Sd(6,6)]
Block SELmix # slepton mixing matrix
   1  1     0.00000000E+00   # Re[R_Sl(1,1)]
   1  2     0.00000000E+00   # Re[R_Sl(1,2)]
   1  3    -3.87285718E-01   # Re[R_Sl(1,3)]
   1  4     0.00000000E+00   # Re[R_Sl(1,4)]
   1  5     0.00000000E+00   # Re[R_Sl(1,5)]
   1  6    -9.21959746E-01   # Re[R_Sl(1,6)]
   2  1     0.00000000E+00   # Re[R_Sl(2,1)]
   2  2    -6.56729815E-02   # Re[R_Sl(2,2)]
   2  3     0.00000000E+00   # Re[R_Sl(2,3)]
   2  4     0.00000000E+00   # Re[R_Sl(2,4)]
   2  5    -9.97841200E-01   # Re[R_Sl(2,5)]
   2  6     0.00000000E+00   # Re[R_Sl(2,6)]
   3  1     3.21015141E-04   # Re[R_Sl(3,1)]
   3  2     0.00000000E+00   # Re[R_Sl(3,2)]
   3  3     0.00000000E+00   # Re[R_Sl(3,3)]
   3  4     9.99999948E-01   # Re[R_Sl(3,4)]
   3  5     0.00000000E+00   # Re[R_Sl(3,5)]
   3  6     0.00000000E+00   # Re[R_Sl(3,6)]
   4  1     0.00000000E+00   # Re[R_Sl(4,1)]
   4  2     0.00000000E+00   # Re[R_Sl(4,2)]
   4  3    -9.21959746E-01   # Re[R_Sl(4,3)]
   4  4     0.00000000E+00   # Re[R_Sl(4,4)]
   4  5     0.00000000E+00   # Re[R_Sl(4,5)]
   4  6     3.87285718E-01   # Re[R_Sl(4,6)]
   5  1    -9.99999948E-01   # Re[R_Sl(5,1)]
   5  2     0.00000000E+00   # Re[R_Sl(5,2)]
   5  3     0.00000000E+00   # Re[R_Sl(5,3)]
   5  4     3.21015141E-04   # Re[R_Sl(5,4)]
   5  5     0.00000000E+00   # Re[R_Sl(5,5)]
   5  6     0.00000000E+00   # Re[R_Sl(5,6)]
   6  1     0.00000000E+00   # Re[R_Sl(6,1)]
   6  2    -9.97841200E-01   # Re[R_Sl(6,2)]
   6  3     0.00000000E+00   # Re[R_Sl(6,3)]
   6  4     0.00000000E+00   # Re[R_Sl(6,4)]
   6  5     6.56729815E-02   # Re[R_Sl(6,5)]
   6  6     0.00000000E+00   # Re[R_Sl(6,6)]
Block SNUmix # sneutrino mixing matrix
   1  1     0.00000000E+00   # Re[R_Sn(1,1)]
   1  2     0.00000000E+00   # Re[R_Sn(1,2)]
   1  3     1.00000000E+00   # Re[R_Sn(1,3)]
   2  1     0.00000000E+00   # Re[R_Sn(2,1)]
   2  2     1.00000000E+00   # Re[R_Sn(2,2)]
   2  3     0.00000000E+00   # Re[R_Sn(2,3)]
   3  1     1.00000000E+00   # Re[R_Sn(3,1)]
   3  2     0.00000000E+00   # Re[R_Sn(3,2)]
   3  3     0.00000000E+00   # Re[R_Sn(3,3)]
Block Nmix # neutralino mixing matrix
   1  1    -6.35326245E-01   # Re[N(1,1)]
   1  2     7.29610076E-02   # Re[N(1,2)]
   1  3    -5.59661670E-01   # Re[N(1,3)]
   1  4     5.27082602E-01   # Re[N(1,4)]
   2  1     4.11983285E-07   # Re[N(2,1)]
   2  2     5.34263017E-09   # Re[N(2,2)]
   2  3     1.56594685E-07   # Re[N(2,3)]
   2  4    -1.59374235E-07   # Re[N(2,4)]
   3  1    -7.71654359E-01   # Re[N(3,1)]
   3  2    -7.15831195E-02   # Re[N(3,2)]
   3  3     4.33718055E-01   # Re[N(3,3)]
   3  4    -4.59689086E-01   # Re[N(3,4)]
   4  1     7.93800958E-03   # Re[N(4,1)]
   4  2    -9.94178980E-01   # Re[N(4,2)]
   4  3    -4.81583327E-02   # Re[N(4,3)]
   4  4     9.60516489E-02   # Re[N(4,4)]
Block IMNmix # imaginary parts of neutralino mixing matrix
   1  1    -1.16582987E-08   # Im[N(1,1)]
   1  2     1.30072893E-08   # Im[N(1,2)]
   1  3     3.12556947E-07   # Im[N(1,3)]
   1  4     2.99339086E-07   # Im[N(1,4)]
   2  1    -2.91049823E-02   # Im[N(2,1)]
   2  2     3.40691155E-02   # Im[N(2,2)]
   2  3     7.04519864E-01   # Im[N(2,3)]
   2  4     7.08268280E-01   # Im[N(2,4)]
   3  1    -3.84042059E-09   # Im[N(3,1)]
   3  2     9.66179007E-09   # Im[N(3,2)]
   3  3     1.18635949E-07   # Im[N(3,3)]
   3  4     1.31430812E-07   # Im[N(3,4)]
   4  1     9.48347961E-10   # Im[N(4,1)]
   4  2     1.19826902E-09   # Im[N(4,2)]
   4  3     1.59810060E-08   # Im[N(4,3)]
   4  4     1.92279426E-08   # Im[N(4,4)]
Block Umix # chargino mixing matrix
   1  1    -6.79740615E-02   # Re[U(1,1)]
   1  2     9.97687089E-01   # Re[U(1,2)]
   2  1     9.97687089E-01   # Re[U(2,1)]
   2  2     6.79740615E-02   # Re[U(2,2)]
Block IMUmix # imaginary parts of chargino mixing matrix
   1  1    -3.25320726E-08   # Im[U(1,1)]
   1  2    -3.90216241E-09   # Im[U(1,2)]
   2  1    -3.45201979E-09   # Im[U(2,1)]
   2  2    -3.30331252E-08   # Im[U(2,2)]
Block Vmix # chargino mixing matrix
   1  1    -1.35631449E-01   # Re[V(1,1)]
   1  2     9.90759360E-01   # Re[V(1,2)]
   2  1     9.90759360E-01   # Re[V(2,1)]
   2  2     1.35631449E-01   # Re[V(2,2)]
Block IMVmix # imaginary parts of chargino mixing matrix
   1  1     4.16268275E-08   # Im[V(1,1)]
   1  2     0.00000000E+00   # Im[V(1,2)]
   2  1     0.00000000E+00   # Im[V(2,1)]
   2  2     4.16268275E-08   # Im[V(2,2)]
DECAY        23     2.49520000E+00   # Z
DECAY        24     2.08500000E+00   # W
DECAY   1000011     3.16875493E+01   # ~l^-_1
#    BR                NDA      ID1      ID2
     3.01409196E-01    2     1000022        15   # BR(~l^-_1 -> chi^0_1 tau^-)
     8.87017920E-02    2     1000023        15   # BR(~l^-_1 -> chi^0_2 tau^-)
     2.91577529E-01    2     1000025        15   # BR(~l^-_1 -> chi^0_3 tau^-)
     4.45471801E-02    2     1000035        15   # BR(~l^-_1 -> chi^0_4 tau^-)
     1.83092229E-01    2    -1000024        12   # BR(~l^-_1 -> chi^-_1 nu_1)
     9.06720730E-02    2    -1000037        12   # BR(~l^-_1 -> chi^-_2 nu_1)
DECAY   1000013     1.72503667E+01   # ~l^-_2
#    BR                NDA      ID1      ID2
     4.03158395E-01    2     1000022        13   # BR(~l^-_2 -> chi^0_1 mu^-)
     1.31545809E-03    2     1000023        13   # BR(~l^-_2 -> chi^0_2 mu^-)
     5.85869907E-01    2     1000025        13   # BR(~l^-_2 -> chi^0_3 mu^-)
     2.66820997E-03    2     1000035        13   # BR(~l^-_2 -> chi^0_4 mu^-)
     1.66678310E-03    2    -1000024        12   # BR(~l^-_2 -> chi^-_1 nu_1)
     5.32124774E-03    2    -1000037        12   # BR(~l^-_2 -> chi^-_2 nu_1)
DECAY   1000015     1.71139764E+01   # ~l^-_3
#    BR                NDA      ID1      ID2
     4.06449885E-01    2     1000022        11   # BR(~l^-_3 -> chi^0_1 e^-)
     8.47938064E-04    2     1000023        11   # BR(~l^-_3 -> chi^0_2 e^-)
     5.92648314E-01    2     1000025        11   # BR(~l^-_3 -> chi^0_3 e^-)
DECAY   2000011     4.20991048E+01   # ~l^-_4
#    BR                NDA      ID1      ID2
     5.55533631E-02    2     1000022        15   # BR(~l^-_4 -> chi^0_1 tau^-)
     7.77175505E-02    2     1000023        15   # BR(~l^-_4 -> chi^0_2 tau^-)
     1.56863974E-01    2     1000025        15   # BR(~l^-_4 -> chi^0_3 tau^-)
     2.31219947E-01    2     1000035        15   # BR(~l^-_4 -> chi^0_4 tau^-)
     9.49284333E-03    2    -1000024        14   # BR(~l^-_4 -> chi^-_1 nu_2)
     4.69152322E-01    2    -1000037        14   # BR(~l^-_4 -> chi^-_2 nu_2)
#    BR                NDA      ID1      ID2       ID3
DECAY   2000013     3.84402084E+01   # ~l^-_5
#    BR                NDA      ID1      ID2
     2.87883980E-02    2     1000022        11   # BR(~l^-_5 -> chi^0_1 e^-)
     1.07515443E-04    2     1000023        11   # BR(~l^-_5 -> chi^0_2 e^-)
     8.94491354E-02    2     1000025        11   # BR(~l^-_5 -> chi^0_3 e^-)
     2.89693634E-01    2     1000035        11   # BR(~l^-_5 -> chi^0_4 e^-)
     3.21681361E-03    2    -1000024        16   # BR(~l^-_5 -> chi^-_1 nu_3)
     5.88744504E-01    2    -1000037        16   # BR(~l^-_5 -> chi^-_2 nu_3)
#    BR                NDA      ID1      ID2       ID3
DECAY   2000015     3.83684283E+01   # ~l^-_6
#    BR                NDA      ID1      ID2
     2.92307248E-02    2     1000022        13   # BR(~l^-_6 -> chi^0_1 mu^-)
     4.54426839E-04    2     1000023        13   # BR(~l^-_6 -> chi^0_2 mu^-)
     9.07664777E-02    2     1000025        13   # BR(~l^-_6 -> chi^0_3 mu^-)
     2.89060689E-01    2     1000035        13   # BR(~l^-_6 -> chi^0_4 mu^-)
     3.03491930E-03    2    -1000024        16   # BR(~l^-_6 -> chi^-_1 nu_3)
     5.87452762E-01    2    -1000037        16   # BR(~l^-_6 -> chi^-_2 nu_3)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000012     4.45176343E+01   # ~nu_1
#    BR                NDA      ID1      ID2
     5.64909235E-02    2     1000022        12   # BR(~nu_1 -> chi^0_1 nu_1)
     7.66134779E-04    2     1000023        12   # BR(~nu_1 -> chi^0_2 nu_1)
     3.98155574E-02    2     1000025        12   # BR(~nu_1 -> chi^0_3 nu_1)
     2.54196665E-01    2     1000035        12   # BR(~nu_1 -> chi^0_4 nu_1)
     1.47858451E-01    2     1000024        15   # BR(~nu_1 -> chi^+_1 tau^-)
     5.00872269E-01    2     1000037        15   # BR(~nu_1 -> chi^+_2 tau^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000014     3.84789532E+01   # ~nu_2
#    BR                NDA      ID1      ID2
     6.54287333E-02    2     1000022        14   # BR(~nu_2 -> chi^0_1 nu_2)
     8.87361202E-04    2     1000023        14   # BR(~nu_2 -> chi^0_2 nu_2)
     4.61161718E-02    2     1000025        14   # BR(~nu_2 -> chi^0_3 nu_2)
     2.94522775E-01    2     1000035        14   # BR(~nu_2 -> chi^0_4 nu_2)
     1.33496413E-02    2     1000024        13   # BR(~nu_2 -> chi^+_1 mu^-)
     5.79695317E-01    2     1000037        13   # BR(~nu_2 -> chi^+_2 mu^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000016     3.84574841E+01   # ~nu_3
#    BR                NDA      ID1      ID2
     6.54655018E-02    2     1000022        16   # BR(~nu_3 -> chi^0_1 nu_3)
     8.87859903E-04    2     1000023        16   # BR(~nu_3 -> chi^0_2 nu_3)
     4.61420911E-02    2     1000025        16   # BR(~nu_3 -> chi^0_3 nu_3)
     2.94688647E-01    2     1000035        16   # BR(~nu_3 -> chi^0_4 nu_3)
     1.27963645E-02    2     1000024        11   # BR(~nu_3 -> chi^+_1 e^-)
     5.80019536E-01    2     1000037        11   # BR(~nu_3 -> chi^+_2 e^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000001     1.66346379E-01   # ~d_1
#    BR                NDA      ID1      ID2
     1.29598483E-03    2     1000022         1   # BR(~d_1 -> chi^0_1 d)
     3.99792362E-01    2     1000022         3   # BR(~d_1 -> chi^0_1 s)
     9.68337997E-03    2     1000022         5   # BR(~d_1 -> chi^0_1 b)
     1.61433220E-02    2     1000023         3   # BR(~d_1 -> chi^0_2 s)
     1.35296950E-02    2     1000023         5   # BR(~d_1 -> chi^0_2 b)
     1.47922238E-04    2     1000025         1   # BR(~d_1 -> chi^0_3 d)
     4.58841718E-02    2     1000025         3   # BR(~d_1 -> chi^0_3 s)
     5.55567747E-03    2     1000025         5   # BR(~d_1 -> chi^0_3 b)
     2.63583772E-03    2    -1000024         2   # BR(~d_1 -> chi^-_1 u)
     8.68456619E-02    2    -1000024         4   # BR(~d_1 -> chi^-_1 c)
     4.18437959E-01    2    -1000024         6   # BR(~d_1 -> chi^-_1 t)
DECAY   1000003     1.09955434E-01   # ~d_2
#    BR                NDA      ID1      ID2
     6.98439921E-01    2     1000022         1   # BR(~d_2 -> chi^0_1 d)
     2.25065995E-03    2     1000022         3   # BR(~d_2 -> chi^0_1 s)
     2.63558642E-02    2     1000023         1   # BR(~d_2 -> chi^0_2 d)
     1.10431387E-04    2     1000023         5   # BR(~d_2 -> chi^0_2 b)
     8.28583632E-02    2     1000025         1   # BR(~d_2 -> chi^0_3 d)
     2.68430446E-04    2     1000025         3   # BR(~d_2 -> chi^0_3 s)
     1.54772286E-01    2    -1000024         2   # BR(~d_2 -> chi^-_1 u)
     4.71134158E-03    2    -1000024         4   # BR(~d_2 -> chi^-_1 c)
     9.88656568E-04    2    -1000024         6   # BR(~d_2 -> chi^-_1 t)
     2.90265220E-02    2     1000002       -24   # BR(~d_2 -> ~u_1 W^-)
DECAY   1000005     2.90510123E+00   # ~d_3
#    BR                NDA      ID1      ID2
     4.60183853E-03    2     1000022         3   # BR(~d_3 -> chi^0_1 s)
     2.03597768E-01    2     1000022         5   # BR(~d_3 -> chi^0_1 b)
     2.26162343E-01    2     1000023         5   # BR(~d_3 -> chi^0_2 b)
     5.82368407E-03    2     1000025         3   # BR(~d_3 -> chi^0_3 s)
     1.41584559E-01    2     1000025         5   # BR(~d_3 -> chi^0_3 b)
     1.78526827E-03    2    -1000024         4   # BR(~d_3 -> chi^-_1 c)
     4.16019218E-01    2    -1000024         6   # BR(~d_3 -> chi^-_1 t)
     1.36871348E-04    2     1000004       -24   # BR(~d_3 -> ~u_2 W^-)
DECAY   2000001     6.92320438E-01   # ~d_4
#    BR                NDA      ID1      ID2
     4.19342596E-01    2     1000022         1   # BR(~d_4 -> chi^0_1 d)
     8.55016411E-04    2     1000023         1   # BR(~d_4 -> chi^0_2 d)
     5.79773616E-01    2     1000025         1   # BR(~d_4 -> chi^0_3 d)
DECAY   2000003     1.21192766E+00   # ~d_5
#    BR                NDA      ID1      ID2
     2.26315462E-01    2     1000022         3   # BR(~d_5 -> chi^0_1 s)
     8.77982731E-02    2     1000022         5   # BR(~d_5 -> chi^0_1 b)
     1.03926870E-03    2     1000023         3   # BR(~d_5 -> chi^0_2 s)
     1.02407028E-01    2     1000023         5   # BR(~d_5 -> chi^0_2 b)
     3.13550427E-01    2     1000025         3   # BR(~d_5 -> chi^0_3 s)
     6.71418517E-02    2     1000025         5   # BR(~d_5 -> chi^0_3 b)
     1.61472342E-04    2     1000035         5   # BR(~d_5 -> chi^0_4 b)
     2.01144350E-01    2    -1000024         6   # BR(~d_5 -> chi^-_1 t)
     2.89916677E-04    2    -1000037         6   # BR(~d_5 -> chi^-_2 t)
DECAY   2000005     1.32611514E+02   # ~d_6
#    BR                NDA      ID1      ID2
     2.30360956E-02    2     1000022         5   # BR(~d_6 -> chi^0_1 b)
     3.04044416E-02    2     1000023         5   # BR(~d_6 -> chi^0_2 b)
     1.20285566E-02    2     1000025         5   # BR(~d_6 -> chi^0_3 b)
     4.28774563E-04    2     1000035         3   # BR(~d_6 -> chi^0_4 s)
     9.03737667E-02    2     1000035         5   # BR(~d_6 -> chi^0_4 b)
     3.53542458E-01    2    -1000024         6   # BR(~d_6 -> chi^-_1 t)
     2.78535705E-03    2    -1000037         4   # BR(~d_6 -> chi^-_2 c)
     1.85951031E-01    2    -1000037         6   # BR(~d_6 -> chi^-_2 t)
     1.99813887E-04    2     1000021         3   # BR(~d_6 -> ~g s)
     4.20418086E-02    2     1000021         5   # BR(~d_6 -> ~g b)
     1.43454458E-01    2     1000002       -24   # BR(~d_6 -> ~u_1 W^-)
     4.09280192E-02    2     1000004       -24   # BR(~d_6 -> ~u_2 W^-)
     1.76854262E-03    2     1000006       -24   # BR(~d_6 -> ~u_3 W^-)
     1.34405767E-02    2     2000004       -24   # BR(~d_6 -> ~u_5 W^-)
     9.16448311E-04    2     1000002       -37   # BR(~d_6 -> ~u_1 H^-)
     1.97925853E-04    2     1000004       -37   # BR(~d_6 -> ~u_2 H^-)
     3.92421011E-04    2     1000005        23   # BR(~d_6 -> ~d_3 Z)
     9.47099455E-03    2     1000005        36   # BR(~d_6 -> ~d_3 A^0)
     1.93377727E-02    2     2000003        36   # BR(~d_6 -> ~d_5 A^0)
     3.79736741E-04    2     1000005        25   # BR(~d_6 -> ~d_3 h^0)
     9.47163436E-03    2     1000005        35   # BR(~d_6 -> ~d_3 H^0)
     1.93368727E-02    2     2000003        35   # BR(~d_6 -> ~d_5 H^0)
DECAY   1000002     1.05701631E+00   # ~u_1
#    BR                NDA      ID1      ID2
     2.36760423E-01    2     1000022         4   # BR(~u_1 -> chi^0_1 c)
     5.74981078E-02    2     1000022         6   # BR(~u_1 -> chi^0_1 t)
     9.07036446E-04    2     1000023         4   # BR(~u_1 -> chi^0_2 c)
     1.10556451E-01    2     1000023         6   # BR(~u_1 -> chi^0_2 t)
     2.68177644E-01    2     1000025         4   # BR(~u_1 -> chi^0_3 c)
     6.20402447E-02    2     1000025         6   # BR(~u_1 -> chi^0_3 t)
     9.30654354E-04    2     1000024         1   # BR(~u_1 -> chi^+_1 d)
     1.97645288E-02    2     1000024         3   # BR(~u_1 -> chi^+_1 s)
     2.43360467E-01    2     1000024         5   # BR(~u_1 -> chi^+_1 b)
DECAY   1000004     4.52998580E-01   # ~u_2
#    BR                NDA      ID1      ID2
     3.91338867E-04    2     1000022         2   # BR(~u_2 -> chi^0_1 u)
     2.16679069E-01    2     1000022         4   # BR(~u_2 -> chi^0_1 c)
     6.84751898E-02    2     1000022         6   # BR(~u_2 -> chi^0_1 t)
     1.27515355E-04    2     1000023         2   # BR(~u_2 -> chi^0_2 u)
     1.89601281E-03    2     1000023         4   # BR(~u_2 -> chi^0_2 c)
     7.61216151E-02    2     1000023         6   # BR(~u_2 -> chi^0_2 t)
     6.48043866E-03    2     1000025         2   # BR(~u_2 -> chi^0_3 u)
     3.48227798E-01    2     1000025         4   # BR(~u_2 -> chi^0_3 c)
     8.95281365E-02    2     1000025         6   # BR(~u_2 -> chi^0_3 t)
     1.03037482E-04    2     1000024         1   # BR(~u_2 -> chi^+_1 d)
     8.60913930E-02    2     1000024         3   # BR(~u_2 -> chi^+_1 s)
     1.05878456E-01    2     1000024         5   # BR(~u_2 -> chi^+_1 b)
DECAY   1000006     1.66461048E-01   # ~u_3
#    BR                NDA      ID1      ID2
     2.60267014E-02    2     1000022         2   # BR(~u_3 -> chi^0_1 u)
     2.91200555E-02    2     1000022         4   # BR(~u_3 -> chi^0_1 c)
     3.87379720E-03    2     1000022         6   # BR(~u_3 -> chi^0_1 t)
     8.62319606E-03    2     1000023         2   # BR(~u_3 -> chi^0_2 u)
     2.91951339E-04    2     1000023         4   # BR(~u_3 -> chi^0_2 c)
     5.50503282E-03    2     1000023         6   # BR(~u_3 -> chi^0_2 t)
     4.46447979E-01    2     1000025         2   # BR(~u_3 -> chi^0_3 u)
     5.03236777E-02    2     1000025         4   # BR(~u_3 -> chi^0_3 c)
     5.95645495E-03    2     1000025         6   # BR(~u_3 -> chi^0_3 t)
     4.08672312E-01    2     1000024         1   # BR(~u_3 -> chi^+_1 d)
     1.23329815E-03    2     1000024         3   # BR(~u_3 -> chi^+_1 s)
     1.38886567E-02    2     1000024         5   # BR(~u_3 -> chi^+_1 b)
DECAY   2000002     1.71878905E+00   # ~u_4
#    BR                NDA      ID1      ID2
     4.33789475E-01    2     1000022         2   # BR(~u_4 -> chi^0_1 u)
     8.55200899E-04    2     1000023         2   # BR(~u_4 -> chi^0_2 u)
     5.65353446E-01    2     1000025         2   # BR(~u_4 -> chi^0_3 u)
DECAY   2000004     1.13380652E+02   # ~u_5
#    BR                NDA      ID1      ID2
     1.52580143E-03    2     1000022         4   # BR(~u_5 -> chi^0_1 c)
     1.08621575E-01    2     1000022         6   # BR(~u_5 -> chi^0_1 t)
     1.65320659E-01    2     1000023         6   # BR(~u_5 -> chi^0_2 t)
     2.21729832E-03    2     1000025         4   # BR(~u_5 -> chi^0_3 c)
     1.07382953E-01    2     1000025         6   # BR(~u_5 -> chi^0_3 t)
     4.39842078E-03    2     1000035         6   # BR(~u_5 -> chi^0_4 t)
     8.83831882E-04    2     1000024         3   # BR(~u_5 -> chi^+_1 s)
     3.22345112E-01    2     1000024         5   # BR(~u_5 -> chi^+_1 b)
     2.56936860E-04    2     1000037         3   # BR(~u_5 -> chi^+_2 s)
     8.59712421E-03    2     1000037         5   # BR(~u_5 -> chi^+_2 b)
     1.34564257E-01    2     1000001        24   # BR(~u_5 -> ~d_1 W^+)
     4.61152576E-03    2     1000003        24   # BR(~u_5 -> ~d_2 W^+)
     1.57242289E-02    2     1000002        23   # BR(~u_5 -> ~u_1 Z)
     5.41317326E-02    2     1000004        23   # BR(~u_5 -> ~u_2 Z)
     2.92055508E-03    2     1000006        23   # BR(~u_5 -> ~u_3 Z)
     2.02838275E-02    2     1000002        25   # BR(~u_5 -> ~u_1 h^0)
     4.35567249E-02    2     1000004        25   # BR(~u_5 -> ~u_2 h^0)
     2.43492414E-03    2     1000006        25   # BR(~u_5 -> ~u_3 h^0)
DECAY   2000006     1.33876534E+02   # ~u_6
#    BR                NDA      ID1      ID2
     1.05097984E-01    2     1000022         6   # BR(~u_6 -> chi^0_1 t)
     1.80108874E-01    2     1000023         6   # BR(~u_6 -> chi^0_2 t)
     7.53436951E-02    2     1000025         6   # BR(~u_6 -> chi^0_3 t)
     1.38797339E-03    2     1000035         4   # BR(~u_6 -> chi^0_4 c)
     8.91330387E-02    2     1000035         6   # BR(~u_6 -> chi^0_4 t)
     6.94653224E-02    2     1000024         5   # BR(~u_6 -> chi^+_1 b)
     8.80904471E-04    2     1000037         3   # BR(~u_6 -> chi^+_2 s)
     1.73138173E-01    2     1000037         5   # BR(~u_6 -> chi^+_2 b)
     6.83544815E-04    2     1000021         4   # BR(~u_6 -> ~g c)
     3.75908800E-02    2     1000021         6   # BR(~u_6 -> ~g t)
     2.09081333E-04    2     1000001        24   # BR(~u_6 -> ~d_1 W^+)
     7.42746901E-04    2     1000005        24   # BR(~u_6 -> ~d_3 W^+)
     1.87255593E-02    2     1000005        37   # BR(~u_6 -> ~d_3 H^+)
     3.79948701E-02    2     2000003        37   # BR(~u_6 -> ~d_5 H^+)
     7.70963357E-02    2     1000002        23   # BR(~u_6 -> ~u_1 Z)
     1.86791710E-02    2     1000004        23   # BR(~u_6 -> ~u_2 Z)
     7.65150593E-04    2     1000006        23   # BR(~u_6 -> ~u_3 Z)
     7.04749601E-03    2     2000004        23   # BR(~u_6 -> ~u_5 Z)
     4.59997389E-04    2     1000002        36   # BR(~u_6 -> ~u_1 A^0)
     7.09581120E-02    2     1000002        25   # BR(~u_6 -> ~u_1 h^0)
     2.35333552E-02    2     1000004        25   # BR(~u_6 -> ~u_2 h^0)
     1.06855534E-03    2     1000006        25   # BR(~u_6 -> ~u_3 h^0)
     9.06325953E-03    2     2000004        25   # BR(~u_6 -> ~u_5 h^0)
     4.58640740E-04    2     1000002        35   # BR(~u_6 -> ~u_1 H^0)
DECAY   1000024     1.14111889E-05   # chi^+_1
#    BR                NDA      ID1      ID2       ID3
     3.17893030E-01    3     1000022        -1         2   # BR(chi^+_1 -> chi^0_1 d_bar u)
     1.71217031E-02    3     1000022        -1         4   # BR(chi^+_1 -> chi^0_1 d_bar c)
     1.73026747E-02    3     1000022        -3         2   # BR(chi^+_1 -> chi^0_1 s_bar u)
     3.14283696E-01    3     1000022        -3         4   # BR(chi^+_1 -> chi^0_1 s_bar c)
     5.35830307E-04    3     1000022        -5         4   # BR(chi^+_1 -> chi^0_1 b_bar c)
     1.11724252E-01    3     1000022       -11        12   # BR(chi^+_1 -> chi^0_1 e^+ nu_1)
     1.11723360E-01    3     1000022       -13        14   # BR(chi^+_1 -> chi^0_1 mu^+ nu_2)
     1.09410883E-01    3     1000022       -15        16   # BR(chi^+_1 -> chi^0_1 tau^+ nu_3)
DECAY   1000037     1.25051858E+01   # chi^+_2
#    BR                NDA      ID1      ID2
     1.83748838E-03    2     1000002        -1   # BR(chi^+_2 -> ~u_1 d_bar)
     3.72641411E-02    2     1000002        -3   # BR(chi^+_2 -> ~u_1 s_bar)
     2.09260047E-04    2     1000002        -5   # BR(chi^+_2 -> ~u_1 b_bar)
     7.96359807E-02    2     1000004        -3   # BR(chi^+_2 -> ~u_2 s_bar)
     8.97375657E-04    2     1000004        -5   # BR(chi^+_2 -> ~u_2 b_bar)
     6.25304065E-02    2     1000006        -1   # BR(chi^+_2 -> ~u_3 d_bar)
     1.07591894E-04    2     1000006        -3   # BR(chi^+_2 -> ~u_3 s_bar)
     3.18259631E-03    2    -1000001         2   # BR(chi^+_2 -> ~d^*_1 u)
     1.04108530E-01    2    -1000001         4   # BR(chi^+_2 -> ~d^*_1 c)
     5.10949640E-04    2    -1000001         6   # BR(chi^+_2 -> ~d^*_1 t)
     5.99121909E-02    2    -1000003         2   # BR(chi^+_2 -> ~d^*_2 u)
     1.82290054E-03    2    -1000003         4   # BR(chi^+_2 -> ~d^*_2 c)
     7.92635812E-02    2     1000022        24   # BR(chi^+_2 -> chi^0_1 W^+)
     1.57897729E-01    2     1000023        24   # BR(chi^+_2 -> chi^0_2 W^+)
     7.98831889E-02    2     1000025        24   # BR(chi^+_2 -> chi^0_3 W^+)
     1.64321178E-01    2     1000024        23   # BR(chi^+_2 -> chi^+_1 Z)
     1.62935206E-01    2     1000024        25   # BR(chi^+_2 -> chi^+_1 h^0)
#    BR                NDA      ID1      ID2       ID3
     8.37125864E-04    3     1000024         6        -6   # BR(chi^+_2 -> chi^+_1 t t_bar)
     7.69353307E-04    3     1000022        -5         6   # BR(chi^+_2 -> chi^0_1 b_bar t)
     1.39380949E-03    3     1000023        -5         6   # BR(chi^+_2 -> chi^0_2 b_bar t)
     6.31692952E-04    3     1000025        -5         6   # BR(chi^+_2 -> chi^0_3 b_bar t)
DECAY   1000022     0.00000000E+00   # chi^0_1
DECAY   1000023     2.72689922E-05   # chi^0_2
#    BR                NDA      ID1      ID2
     9.99394948E-04    2     1000022        22   # BR(chi^0_2 -> chi^0_1 photon)
#    BR                NDA      ID1      ID2       ID3
     1.18896664E-01    3     1000022         2        -2   # BR(chi^0_2 -> chi^0_1 u u_bar)
     1.18020464E-01    3     1000022         4        -4   # BR(chi^0_2 -> chi^0_1 c c_bar)
     1.54082442E-01    3     1000022         1        -1   # BR(chi^0_2 -> chi^0_1 d d_bar)
     1.54062356E-01    3     1000022         3        -3   # BR(chi^0_2 -> chi^0_1 s s_bar)
     1.36298492E-01    3     1000022         5        -5   # BR(chi^0_2 -> chi^0_1 b b_bar)
     3.52825043E-02    3     1000022        11       -11   # BR(chi^0_2 -> chi^0_1 e^- e^+)
     3.52802591E-02    3     1000022        13       -13   # BR(chi^0_2 -> chi^0_1 mu^- mu^+)
     3.46476446E-02    3     1000022        15       -15   # BR(chi^0_2 -> chi^0_1 tau^- tau^+)
     2.11535608E-01    3     1000022        12       -12   # BR(chi^0_2 -> chi^0_1 nu_1 nu_bar_1)
     1.55193217E-04    3     1000024         1        -2   # BR(chi^0_2 -> chi^+_1 d u_bar)
     1.55193217E-04    3    -1000024        -1         2   # BR(chi^0_2 -> chi^-_1 d_bar u)
     1.29295040E-04    3     1000024         3        -4   # BR(chi^0_2 -> chi^+_1 s c_bar)
     1.29295040E-04    3    -1000024        -3         4   # BR(chi^0_2 -> chi^-_1 s_bar c)
DECAY   1000025     8.02399791E-05   # chi^0_3
#    BR                NDA      ID1      ID2
     4.45626845E-04    2     1000022        22   # BR(chi^0_3 -> chi^0_1 photon)
#    BR                NDA      ID1      ID2       ID3
     1.10932441E-04    3     1000022         4        -4   # BR(chi^0_3 -> chi^0_1 c c_bar)
     1.55466497E-02    3     1000023         2        -2   # BR(chi^0_3 -> chi^0_2 u u_bar)
     1.53964640E-02    3     1000023         4        -4   # BR(chi^0_3 -> chi^0_2 c c_bar)
     2.01530668E-02    3     1000023         1        -1   # BR(chi^0_3 -> chi^0_2 d d_bar)
     2.01510751E-02    3     1000023         3        -3   # BR(chi^0_3 -> chi^0_2 s s_bar)
     1.71982623E-02    3     1000023         5        -5   # BR(chi^0_3 -> chi^0_2 b b_bar)
     4.61341371E-03    3     1000023        11       -11   # BR(chi^0_3 -> chi^0_2 e^- e^+)
     4.61306067E-03    3     1000023        13       -13   # BR(chi^0_3 -> chi^0_2 mu^- mu^+)
     4.51329961E-03    3     1000023        15       -15   # BR(chi^0_3 -> chi^0_2 tau^- tau^+)
     2.76563502E-02    3     1000023        12       -12   # BR(chi^0_3 -> chi^0_2 nu_1 nu_bar_1)
     1.37868156E-01    3     1000024         1        -2   # BR(chi^0_3 -> chi^+_1 d u_bar)
     1.37868156E-01    3    -1000024        -1         2   # BR(chi^0_3 -> chi^-_1 d_bar u)
     7.45953105E-03    3     1000024         1        -4   # BR(chi^0_3 -> chi^+_1 d c_bar)
     7.45953105E-03    3    -1000024        -1         4   # BR(chi^0_3 -> chi^-_1 d_bar c)
     7.50449195E-03    3     1000024         3        -2   # BR(chi^0_3 -> chi^+_1 s u_bar)
     7.50449195E-03    3    -1000024        -3         2   # BR(chi^0_3 -> chi^-_1 s_bar u)
     1.36941006E-01    3     1000024         3        -4   # BR(chi^0_3 -> chi^+_1 s c_bar)
     1.36941006E-01    3    -1000024        -3         4   # BR(chi^0_3 -> chi^-_1 s_bar c)
     2.44556254E-04    3     1000024         5        -4   # BR(chi^0_3 -> chi^+_1 b c_bar)
     2.44556254E-04    3    -1000024        -5         4   # BR(chi^0_3 -> chi^-_1 b_bar c)
     4.84350711E-02    3     1000024        11       -12   # BR(chi^0_3 -> chi^+_1 e^- nu_bar_1)
     4.84350711E-02    3    -1000024       -11        12   # BR(chi^0_3 -> chi^-_1 e^+ nu_1)
     4.84347326E-02    3     1000024        13       -14   # BR(chi^0_3 -> chi^+_1 mu^- nu_bar_2)
     4.84347326E-02    3    -1000024       -13        14   # BR(chi^0_3 -> chi^-_1 mu^+ nu_2)
     4.78616644E-02    3     1000024        15       -16   # BR(chi^0_3 -> chi^+_1 tau^- nu_bar_3)
     4.78616644E-02    3    -1000024       -15        16   # BR(chi^0_3 -> chi^-_1 tau^+ nu_3)
DECAY   1000035     1.24792324E+01   # chi^0_4
#    BR                NDA      ID1      ID2
     1.97360124E-02    2     1000002        -4   # BR(chi^0_4 -> ~u_1 c_bar)
     1.97360124E-02    2    -1000002         4   # BR(chi^0_4 -> ~u^*_1 c)
     2.36035513E-03    2     1000004        -2   # BR(chi^0_4 -> ~u_2 u_bar)
     2.36035513E-03    2    -1000004         2   # BR(chi^0_4 -> ~u^*_2 u)
     3.70301581E-02    2     1000004        -4   # BR(chi^0_4 -> ~u_2 c_bar)
     3.70301581E-02    2    -1000004         4   # BR(chi^0_4 -> ~u^*_2 c)
     3.05053181E-04    2     1000004        -6   # BR(chi^0_4 -> ~u_2 t_bar)
     3.05053181E-04    2    -1000004         6   # BR(chi^0_4 -> ~u^*_2 t)
     3.03264566E-02    2     1000006        -2   # BR(chi^0_4 -> ~u_3 u_bar)
     3.03264566E-02    2    -1000006         2   # BR(chi^0_4 -> ~u^*_3 u)
     1.09082851E-03    2     1000006        -4   # BR(chi^0_4 -> ~u_3 c_bar)
     1.09082851E-03    2    -1000006         4   # BR(chi^0_4 -> ~u^*_3 c)
     1.75106525E-04    2     1000001        -1   # BR(chi^0_4 -> ~d_1 d_bar)
     1.75106525E-04    2    -1000001         1   # BR(chi^0_4 -> ~d^*_1 d)
     5.38586946E-02    2     1000001        -3   # BR(chi^0_4 -> ~d_1 s_bar)
     5.38586946E-02    2    -1000001         3   # BR(chi^0_4 -> ~d^*_1 s)
     2.56952439E-04    2     1000001        -5   # BR(chi^0_4 -> ~d_1 b_bar)
     2.56952439E-04    2    -1000001         5   # BR(chi^0_4 -> ~d^*_1 b)
     3.06242885E-02    2     1000003        -1   # BR(chi^0_4 -> ~d_2 d_bar)
     3.06242885E-02    2    -1000003         1   # BR(chi^0_4 -> ~d^*_2 d)
     1.59551179E-01    2     1000024       -24   # BR(chi^0_4 -> chi^+_1 W^-)
     1.59551179E-01    2    -1000024        24   # BR(chi^0_4 -> chi^-_1 W^+)
     9.43529229E-03    2     1000022        23   # BR(chi^0_4 -> chi^0_1 Z)
     1.46462441E-01    2     1000023        23   # BR(chi^0_4 -> chi^0_2 Z)
     7.34684056E-03    2     1000025        23   # BR(chi^0_4 -> chi^0_3 Z)
     7.23493424E-02    2     1000022        25   # BR(chi^0_4 -> chi^0_1 h^0)
     1.55981612E-02    2     1000023        25   # BR(chi^0_4 -> chi^0_2 h^0)
     7.43063557E-02    2     1000025        25   # BR(chi^0_4 -> chi^0_3 h^0)
#    BR                NDA      ID1      ID2       ID3
     1.65961849E-04    3     1000022         6        -6   # BR(chi^0_4 -> chi^0_1 t t_bar)
     5.26319743E-04    3     1000023         6        -6   # BR(chi^0_4 -> chi^0_2 t t_bar)
     1.41566067E-03    3     1000024         5        -6   # BR(chi^0_4 -> chi^+_1 b t_bar)
     1.41566067E-03    3    -1000024        -5         6   # BR(chi^0_4 -> chi^-_1 b_bar t)
DECAY   1000021     4.66089773E+02   # ~g
#    BR                NDA      ID1      ID2
     5.81056090E-02    2     1000002        -4   # BR(~g -> ~u_1 c_bar)
     5.81056090E-02    2    -1000002         4   # BR(~g -> ~u^*_1 c)
     3.33223128E-03    2     1000002        -6   # BR(~g -> ~u_1 t_bar)
     3.33223128E-03    2    -1000002         6   # BR(~g -> ~u^*_1 t)
     2.69570879E-03    2     1000004        -2   # BR(~g -> ~u_2 u_bar)
     2.69570879E-03    2    -1000004         2   # BR(~g -> ~u^*_2 u)
     5.64887647E-02    2     1000004        -4   # BR(~g -> ~u_2 c_bar)
     5.64887647E-02    2    -1000004         4   # BR(~g -> ~u^*_2 c)
     1.63786391E-03    2     1000004        -6   # BR(~g -> ~u_2 t_bar)
     1.63786391E-03    2    -1000004         6   # BR(~g -> ~u^*_2 t)
     5.69193082E-02    2     1000006        -2   # BR(~g -> ~u_3 u_bar)
     5.69193082E-02    2    -1000006         2   # BR(~g -> ~u^*_3 u)
     2.65164579E-03    2     1000006        -4   # BR(~g -> ~u_3 c_bar)
     2.65164579E-03    2    -1000006         4   # BR(~g -> ~u^*_3 c)
     5.40041396E-02    2     2000002        -2   # BR(~g -> ~u_4 u_bar)
     5.40041396E-02    2    -2000002         2   # BR(~g -> ~u^*_4 u)
     9.18435678E-04    2     2000004        -6   # BR(~g -> ~u_5 t_bar)
     9.18435678E-04    2    -2000004         6   # BR(~g -> ~u^*_5 t)
     1.95633225E-04    2     1000001        -1   # BR(~g -> ~d_1 d_bar)
     1.95633225E-04    2    -1000001         1   # BR(~g -> ~d^*_1 d)
     6.01726651E-02    2     1000001        -3   # BR(~g -> ~d_1 s_bar)
     6.01726651E-02    2    -1000001         3   # BR(~g -> ~d^*_1 s)
     2.87841746E-04    2     1000001        -5   # BR(~g -> ~d_1 b_bar)
     2.87841746E-04    2    -1000001         5   # BR(~g -> ~d^*_1 b)
     5.93358595E-02    2     1000003        -1   # BR(~g -> ~d_2 d_bar)
     5.93358595E-02    2    -1000003         1   # BR(~g -> ~d^*_2 d)
     1.90643185E-04    2     1000003        -3   # BR(~g -> ~d_2 s_bar)
     1.90643185E-04    2    -1000003         3   # BR(~g -> ~d^*_2 s)
     4.86041100E-03    2     1000005        -3   # BR(~g -> ~d_3 s_bar)
     4.86041100E-03    2    -1000005         3   # BR(~g -> ~d^*_3 s)
     5.17788638E-02    2     1000005        -5   # BR(~g -> ~d_3 b_bar)
     5.17788638E-02    2    -1000005         5   # BR(~g -> ~d^*_3 b)
     4.32431058E-02    2     2000001        -1   # BR(~g -> ~d_4 d_bar)
     4.32431058E-02    2    -2000001         1   # BR(~g -> ~d^*_4 d)
     3.85617244E-02    2     2000003        -3   # BR(~g -> ~d_5 s_bar)
     3.85617244E-02    2    -2000003         3   # BR(~g -> ~d^*_5 s)
     3.61797537E-03    2     2000003        -5   # BR(~g -> ~d_5 b_bar)
     3.61797537E-03    2    -2000003         5   # BR(~g -> ~d^*_5 b)
#    BR                NDA      ID1      ID2       ID3
     1.24459071E-04    3     1000035         2        -2   # BR(~g -> chi^0_4 u u_bar)
     1.07352953E-04    3     1000035         4        -4   # BR(~g -> chi^0_4 c c_bar)
     1.26608974E-04    3     1000035         1        -1   # BR(~g -> chi^0_4 d d_bar)
     1.12988022E-04    3     1000035         3        -3   # BR(~g -> chi^0_4 s s_bar)
     2.38638991E-04    3     1000037         1        -2   # BR(~g -> chi^+_2 d u_bar)
     2.38638991E-04    3    -1000037        -1         2   # BR(~g -> chi^-_2 d_bar u)
     2.08197669E-04    3     1000037         3        -4   # BR(~g -> chi^+_2 s c_bar)
     2.08197669E-04    3    -1000037        -3         4   # BR(~g -> chi^-_2 s_bar c)
DECAY        25     2.70858538E-03   # h^0
#    BR                NDA      ID1      ID2
     3.81720886E-04    2          13       -13   # BR(h^0 -> mu^- mu^+)
     1.06522721E-01    2          15       -15   # BR(h^0 -> tau^- tau^+)
     2.96840084E-04    2           3        -3   # BR(h^0 -> s s_bar)
     5.43838922E-01    2           5        -5   # BR(h^0 -> b b_bar)
     2.22587302E-02    2           4        -4   # BR(h^0 -> c c_bar)
     1.07902228E-01    2          21        21   # BR(h^0 -> g g)
     3.73270502E-03    2          22        22   # BR(h^0 -> photon photon)
# writing decays into V V* as 3-body decays
#    BR                NDA      ID1      ID2       ID3
     9.62458365E-03    3          24        11        12   # BR(h^0 -> W^+ e^- nu_1)
     9.62458365E-03    3          24        13        14   # BR(h^0 -> W^+ mu^- nu_2)
     9.62458365E-03    3          24        15        16   # BR(h^0 -> W^+ tau^- nu_3)
     3.36860428E-02    3          24         1        -2   # BR(h^0 -> W^+ d u_bar)
     3.36860428E-02    3          24         3        -4   # BR(h^0 -> W^+ s c_bar)
     9.62458365E-03    3         -24       -11       -12   # BR(h^0 -> W^- e^+ nu_bar_1)
     9.62458365E-03    3         -24       -13       -14   # BR(h^0 -> W^- mu^+ nu_bar_2)
     9.62458365E-03    3         -24       -15       -16   # BR(h^0 -> W^- tau^+ nu_bar_3)
     3.36860428E-02    3         -24        -1         2   # BR(h^0 -> W^- d_bar u)
     3.36860428E-02    3         -24        -3         4   # BR(h^0 -> W^- s_bar c)
     7.58459960E-04    3          23        11       -11   # BR(h^0 -> Z e^- e^+)
     7.58459960E-04    3          23        13       -13   # BR(h^0 -> Z mu^- mu^+)
     7.62974603E-04    3          23        15       -15   # BR(h^0 -> Z tau^- tau^+)
     4.51464262E-03    3          23        12       -12   # BR(h^0 -> Z nu_1 nu_bar_1)
     3.52142125E-03    3          23         1        -1   # BR(h^0 -> Z d d_bar)
     3.52142125E-03    3          23         3        -3   # BR(h^0 -> Z s s_bar)
     3.40855518E-03    3          23         5        -5   # BR(h^0 -> Z b b_bar)
     2.61849272E-03    3          23         2        -2   # BR(h^0 -> Z u u_bar)
     2.70878557E-03    3          23         4        -4   # BR(h^0 -> Z c c_bar)
DECAY        35     1.38334869E+01   # H^0
#    BR                NDA      ID1      ID2
     6.22453854E-04    2          13       -13   # BR(H^0 -> mu^- mu^+)
     1.75985542E-01    2          15       -15   # BR(H^0 -> tau^- tau^+)
     3.94227654E-04    2           3        -3   # BR(H^0 -> s s_bar)
     7.59256637E-01    2           5        -5   # BR(H^0 -> b b_bar)
     5.14137580E-03    2           6        -6   # BR(H^0 -> t t_bar)
     1.29050608E-02    2     1000022   1000022   # BR(H^0 -> chi^0_1 chi^0_1)
     2.05233445E-02    2     1000022   1000023   # BR(H^0 -> chi^0_1 chi^0_2)
     2.38290877E-04    2     1000023   1000023   # BR(H^0 -> chi^0_2 chi^0_2)
     1.83982979E-02    2     1000023   1000025   # BR(H^0 -> chi^0_2 chi^0_3)
     2.89703646E-03    2     1000025   1000025   # BR(H^0 -> chi^0_3 chi^0_3)
     3.29975725E-03    2     1000024  -1000024   # BR(H^0 -> chi^+_1 chi^-_1)
     1.67003994E-04    2          24       -24   # BR(H^0 -> W^+ W^-)
DECAY        36     1.39385032E+01   # A^0
#    BR                NDA      ID1      ID2
     6.17744451E-04    2          13       -13   # BR(A^0 -> mu^- mu^+)
     1.74655369E-01    2          15       -15   # BR(A^0 -> tau^- tau^+)
     3.91244692E-04    2           3        -3   # BR(A^0 -> s s_bar)
     7.53513804E-01    2           5        -5   # BR(A^0 -> b b_bar)
     5.22395336E-03    2           6        -6   # BR(A^0 -> t t_bar)
     3.21241789E-02    2     1000022   1000022   # BR(A^0 -> chi^0_1 chi^0_1)
     7.15154761E-03    2     1000022   1000023   # BR(A^0 -> chi^0_1 chi^0_2)
     5.51154106E-04    2     1000023   1000023   # BR(A^0 -> chi^0_2 chi^0_2)
     5.45738662E-03    2     1000023   1000025   # BR(A^0 -> chi^0_2 chi^0_3)
     1.12105161E-02    2     1000025   1000025   # BR(A^0 -> chi^0_3 chi^0_3)
     9.01082203E-03    2     1000024  -1000024   # BR(A^0 -> chi^+_1 chi^-_1)
DECAY        37     1.23002805E+01   # H^+
#    BR                NDA      ID1      ID2
     7.06024516E-04    2         -13        12   # BR(H^+ -> mu^+ nu_1)
     1.99614874E-01    2         -15        12   # BR(H^+ -> tau^+ nu_1)
     3.70781740E-04    2          -3         4   # BR(H^+ -> s_bar c)
     2.38959666E-03    2          -5         4   # BR(H^+ -> b_bar c)
     7.31697798E-01    2          -5         6   # BR(H^+ -> b_bar t)
     2.44553183E-02    2     1000024   1000022   # BR(H^+ -> chi^+_1 chi^0_1)
     1.44063761E-03    2     1000024   1000023   # BR(H^+ -> chi^+_1 chi^0_2)
     3.92630413E-02    2     1000024   1000025   # BR(H^+ -> chi^+_1 chi^0_3)
DECAY         6     2.43000000E+00   # top
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           5        24   # BR(t -> b W)
Block HiggsBoundsInputHiggsCouplingsFermions
# ScalarNormEffCoupSq PseudoSNormEffCoupSq NP IP1 IP2 IP2
    1.02788123E+00    0.00000000E+00        3  25   5   5  # h0-b-b eff. coupling^2, normalised to SM
    8.52612119E+02    0.00000000E+00        3  35   5   5  # H0-b-b eff. coupling^2, normalised to SM
    0.00000000E+00    8.52640000E+02        3  36   5   5  # A0-b-b eff. coupling^2, normalised to SM
#
    9.99967300E-01    0.00000000E+00        3  25   6   6  # h0-t-t eff. coupling^2, normalised to SM
    1.20552780E-03    0.00000000E+00        3  35   6   6  # H0-t-t eff. coupling^2, normalised to SM
    0.00000000E+00    1.17282792E-03        3  36   6   6  # A0-t-t eff. coupling^2, normalised to SM
#
    1.02788123E+00    0.00000000E+00        3  25  15  15  # h0-tau-tau eff. coupling^2, normalised to SM
    8.52612119E+02    0.00000000E+00        3  35  15  15  # H0-tau-tau eff. coupling^2, normalised to SM
    0.00000000E+00    8.52640000E+02        3  36  15  15  # A0-tau-tau eff. coupling^2, normalised to SM
#
Block HiggsBoundsInputHiggsCouplingsBosons
    9.99999775E-01        3  25  24  24  # h0-W-W eff. coupling^2, normalised to SM
    2.24808687E-07        3  35  24  24  # H0-W-W eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  24  24  # A0-W-W eff. coupling^2, normalised to SM
#
    9.99999775E-01        3  25  23  23  # h0-Z-Z eff. coupling^2, normalised to SM
    2.24808687E-07        3  35  23  23  # H0-Z-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  23  23  # A0-Z-Z eff. coupling^2, normalised to SM
#
    1.15494854E+00        3  25  21  21  # h0-g-g eff. coupling^2, normalised to SM
    8.55490580E-03        3  35  21  21  # H0-g-g eff. coupling^2, normalised to SM
    1.27192649E-01        3  36  21  21  # A0-g-g eff. coupling^2, normalised to SM
#
    0.00000000E+00        3  25  25  23  # h0-h0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  35  25  23  # H0-h0-Z eff. coupling^2, normalised to SM
    2.24808687E-07        3  36  25  23  # A0-h0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  35  35  23  # H0-H0-Z eff. coupling^2, normalised to SM
    9.99999775E-01        3  36  35  23  # A0-H0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  36  23  # A0-A0-Z eff. coupling^2, normalised to SM
#
    0.00000000E+00        4  25  21  21  23  # h0-g-g-Z eff. coupling^2, normalised to SM
    0.00000000E+00        4  35  21  21  23  # H0-g-g-Z eff. coupling^2, normalised to SM
    0.00000000E+00        4  36  21  21  23  # A0-g-g-Z eff. coupling^2, normalised to SM
Block SPhenoLowEnergy  # low energy observables
    1    3.22640829E-04   # BR(b -> s gamma)
    2    1.59474769E-06   # BR(b -> s mu+ mu-)
    3    3.50781014E-05   # BR(b -> s nu nu)
    4    3.67745865E-15   # BR(Bd -> e+ e-)
    5    1.57099656E-10   # BR(Bd -> mu+ mu-)
    6    3.28911409E-08   # BR(Bd -> tau+ tau-)
    7    7.88887765E-14   # BR(Bs -> e+ e-)
    8    3.37189569E-09   # BR(Bs -> mu+ mu-)
    9    7.09300990E-07   # BR(Bs -> tau+ tau-)
   10    1.23229451E-04   # BR(B_u -> tau nu)
   11    9.86646832E-01   # BR(B_u -> tau nu)/BR(B_u -> tau nu)_SM
   12    4.82459568E-01   # |Delta(M_Bd)| [ps^-1] 
   13    2.12792123E+01   # |Delta(M_Bs)| [ps^-1] 
   16    2.18497218E-03   # epsilon_K
   17    2.24136148E-15   # Delta(M_K)
   18    2.44424342E-11   # BR(K^0 -> pi^0 nu nu)
   19    7.28455570E-11   # BR(K^+ -> pi^+ nu nu)
   20    1.73521244E-15   # Delta(g-2)_electron/2
   21    7.41154239E-11   # Delta(g-2)_muon/2
   22    2.09309767E-08   # Delta(g-2)_tau/2
   23   -1.66431320E-36   # electric dipole moment of the electron
   24   -3.43818867E-34   # electric dipole moment of the muon
   25   -5.87363554E-33   # electric dipole moment of the tau
   26    0.00000000E+00   # Br(mu -> e gamma)
   27    0.00000000E+00   # Br(tau -> e gamma)
   28    0.00000000E+00   # Br(tau -> mu gamma)
   29    0.00000000E+00   # Br(mu -> 3 e)
   30    0.00000000E+00   # Br(tau -> 3 e)
   31    0.00000000E+00   # Br(tau -> 3 mu)
   39    3.44346449E-05   # Delta(rho_parameter)
   40    0.00000000E+00   # BR(Z -> e mu)
   41    0.00000000E+00   # BR(Z -> e tau)
   42    0.00000000E+00   # BR(Z -> mu tau)
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q
#    id        order  M        value         comment
     0305 4422   00   0    -1.87964696E-01   # C7
     0305 4422   00   2    -1.88559328E-01   # C7
     0305 4322   00   2     1.24911625E-03   # C7'
     0305 6421   00   0    -9.49556830E-02   # C8
     0305 6421   00   2    -1.04844992E-01   # C8
     0305 6321   00   2     9.22478558E-03   # C8'
 03051111 4133   00   0     1.24575368E+00   # C9 e+e-
 03051111 4133   00   2     1.24734942E+00   # C9 e+e-
 03051111 4233   00   2     5.01197083E-04   # C9' e+e-
 03051111 4137   00   0    -4.02559317E+00   # C10 e+e-
 03051111 4137   00   2    -4.03234067E+00   # C10 e+e-
 03051111 4237   00   2    -1.29435136E-02   # C10' e+e-
 03051313 4133   00   0     1.24575368E+00   # C9 mu+mu-
 03051313 4133   00   2     1.24734910E+00   # C9 mu+mu-
 03051313 4233   00   2     5.01194743E-04   # C9' mu+mu-
 03051313 4137   00   0    -4.02559317E+00   # C10 mu+mu-
 03051313 4137   00   2    -4.03234098E+00   # C10 mu+mu-
 03051313 4237   00   2    -1.29435166E-02   # C10' mu+mu-
 03051212 4137   00   0     1.49309601E+00   # C11 nu_1 nu_1
 03051212 4137   00   2     1.49479282E+00   # C11 nu_1 nu_1
 03051212 4237   00   2     3.06275186E-03   # C11' nu_1 nu_1
 03051414 4137   00   0     1.49309601E+00   # C11 nu_2 nu_2
 03051414 4137   00   2     1.49479282E+00   # C11 nu_2 nu_2
 03051414 4237   00   2     3.06275224E-03   # C11' nu_2 nu_2
 03051616 4137   00   0     1.49309601E+00   # C11 nu_3 nu_3
 03051616 4137   00   2     1.49479286E+00   # C11 nu_3 nu_3
 03051616 4237   00   2     3.06286070E-03   # C11' nu_3 nu_3
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q
#    id        order  M        value         comment
     0305 4422   00   0     2.76941877E-07   # C7
     0305 4422   00   2     2.10344628E-04   # C7
     0305 4322   00   2     2.30042610E-05   # C7'
     0305 6421   00   0     2.37221010E-07   # C8
     0305 6421   00   2     1.20017686E-04   # C8
     0305 6321   00   2     1.26654764E-04   # C8'
 03051111 4133   00   2     1.36960618E-05   # C9 e+e-
 03051111 4233   00   2     6.61465570E-06   # C9' e+e-
 03051111 4137   00   2    -1.18965172E-04   # C10 e+e-
 03051111 4237   00   2    -1.70052532E-04   # C10' e+e-
 03051313 4133   00   2     1.36958586E-05   # C9 mu+mu-
 03051313 4233   00   2     6.61464643E-06   # C9' mu+mu-
 03051313 4137   00   2    -1.18965247E-04   # C10 mu+mu-
 03051313 4237   00   2    -1.70052590E-04   # C10' mu+mu-
 03051212 4137   00   2     2.94043180E-05   # C11 nu_1 nu_1
 03051212 4237   00   2     4.02380127E-05   # C11' nu_1 nu_1
 03051414 4137   00   2     2.94043195E-05   # C11 nu_2 nu_2
 03051414 4237   00   2     4.02380129E-05   # C11' nu_2 nu_2
 03051616 4137   00   2     2.94047793E-05   # C11 nu_3 nu_3
 03051616 4237   00   2     4.02380586E-05   # C11' nu_3 nu_3


==> anc/nmfv_benchmark_4.slha <==
# SUSY Les Houches Accord 2 - MSSM spectrum + Decays
# SPheno v3.3.3  
# W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
# in case of problems send email to porod@physik.uni-wuerzburg.de
# Created: 17.06.2015,  16:47
Block SPINFO         # Program information
     1   SPheno      # spectrum calculator
     2   v3.3.3      # version number
#
Block SPhenoINFO     # SPheno specific information
    1      2         # using 2-loop RGEs
    2      1         # using running masses for boundary conditions at mZ
# Either the general MSSM or a model has been used
# which has not yet been implemented in the LesHouches standard
Block MINPAR  # Input parameters
    3    3.52206249E+01  # tanb at m_Z    
    4    1.00000000E+00  # Sign(mu)
Block EXTPAR  # non-universal input parameters
    1    3.90000000E+02  # M_1
    2    7.80000000E+02  # M_2
    3    2.34000000E+03  # M_3
   23    4.42700000E+02  # mu
   25    3.40000000E+01  # tan(beta)
   26    1.43100000E+03  # m_A, pole mass
Block SMINPUTS  # SM parameters
         1     1.27934000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.17600000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.10000000E+00  # m_b(m_b), MSbar
         6     1.74020000E+02  # m_t(pole)
         7     1.77699000E+00  # m_tau(pole)
         8     0.00000000E+00  # m_nu_3
        11     5.10998900E-04  # m_e(pole)
        12     0.00000000E+00  # m_nu_1
        13     1.05658400E-01  # m_muon(pole)
        14     0.00000000E+00  # m_nu_2
        21     7.00000000E-03  # m_d(2 GeV), MSbar
        22     3.00000000E-03  # m_u(2 GeV), MSbar
        23     1.20000000E-01  # m_s(2 GeV), MSbar
        24     1.25000000E+00  # m_c(m_c), MSbar
Block VCKMIN  # CKM matrix, Wolfenstein parameterization
         1     2.27200000E-01  # lambda
         2     8.18000000E-01  # A
         3     2.21000000E-01  # rho bar
         4     3.40000000E-01  # eta bar
Block gauge Q=  2.31344714E+03  # (SUSY scale)
   1    3.63407998E-01  # g'(Q)^DRbar
   2    6.43205184E-01  # g(Q)^DRbar
   3    1.02426267E+00  # g3(Q)^DRbar
Block Yu Q=  2.31344714E+03  # (SUSY scale)
  1  1     8.39575692E-06   # Y_u(Q)^DRbar
  2  2     3.22388584E-03   # Y_c(Q)^DRbar
  3  3     8.43067934E-01   # Y_t(Q)^DRbar
Block Yd Q=  2.31344714E+03  # (SUSY scale)
  1  1     4.92056960E-04   # Y_d(Q)^DRbar
  2  2     8.84112067E-03   # Y_s(Q)^DRbar
  3  3     3.82004939E-01   # Y_b(Q)^DRbar
Block Ye Q=  2.31344714E+03  # (SUSY scale)
  1  1     1.03258786E-04   # Y_e(Q)^DRbar
  2  2     2.13303451E-02   # Y_mu(Q)^DRbar
  3  3     3.58589380E-01   # Y_tau(Q)^DRbar
Block VCKM Q=  2.31344714E+03  # V_CKM at the SUSY scale
   1  1     9.73843946E-01   # Re[V_(1,1)]
   1  2     2.27187368E-01   # Re[V_(1,2)]
   1  3     1.96709433E-03   # Re[V_(1,3)]
   2  1    -2.26990865E-01   # Re[V_(2,1)]
   2  2     9.72559938E-01   # Re[V_(2,2)]
   2  3     5.10126197E-02   # Re[V_(2,3)]
   3  1     9.67642157E-03   # Re[V_(3,1)]
   3  2    -5.01253401E-02   # Re[V_(3,2)]
   3  3     9.98691065E-01   # Re[V_(3,3)]
Block IMVCKM Q=  2.31344714E+03  # V_CKM at the SUSY scale
   1  1    -1.05879118E-22   # Im[V_(1,1)]
   1  2    -4.23516474E-22   # Im[V_(1,2)]
   1  3    -3.16216570E-03   # Im[V_(1,3)]
   2  1    -1.57093292E-04   # Im[V_(2,1)]
   2  2    -3.66481836E-05   # Im[V_(2,2)]
   2  3     2.64697796E-22   # Im[V_(2,3)]
   3  1    -3.07546776E-03   # Im[V_(3,1)]
   3  2    -7.17473709E-04   # Im[V_(3,2)]
   3  3     1.05879118E-22   # Im[V_(3,3)]
Block UPMNS Q=  2.31344714E+03  # U_PMNS at the SUSY scale
   1  1     1.00000000E+00   # Re[V_(1,1)]
   1  2     0.00000000E+00   # Re[V_(1,2)]
   1  3     0.00000000E+00   # Re[V_(1,3)]
   2  1     0.00000000E+00   # Re[V_(2,1)]
   2  2     1.00000000E+00   # Re[V_(2,2)]
   2  3     0.00000000E+00   # Re[V_(2,3)]
   3  1     0.00000000E+00   # Re[V_(3,1)]
   3  2     0.00000000E+00   # Re[V_(3,2)]
   3  3     1.00000000E+00   # Re[V_(3,3)]
Block Tu Q=  2.31344714E+03  # SUSY scale
   1  1    -6.82063681E-22   # Re[T_(u,1,1)]
   1  2     8.57620859E-21   # Re[T_(u,1,2)]
   1  3    -8.53565689E-17   # Re[T_(u,1,3)]
   2  1    -1.02138743E-14   # Re[T_(u,2,1)]
   2  2    -4.89640880E-14   # Re[T_(u,2,2)]
   2  3    -1.09026500E+03   # Re[T_(u,2,3)]
   3  1    -1.31450146E-13   # Re[T_(u,3,1)]
   3  2     9.07551700E+02   # Re[T_(u,3,2)]
   3  3    -2.83579400E+03   # Re[T_(u,3,3)]
Block IMTu Q=  2.31344714E+03  # SUSY scale
   1  1     4.12794062E-22   # Im[T_(u,1,1)]
   1  2     2.64697796E-23   # Im[T_(u,1,2)]
   1  3     1.18268034E-16   # Im[T_(u,1,3)]
   2  1    -3.10848193E-15   # Im[T_(u,2,1)]
   2  2    -5.88773025E-16   # Im[T_(u,2,2)]
   2  3    -7.32090576E-18   # Im[T_(u,2,3)]
   3  1    -5.32913893E-14   # Im[T_(u,3,1)]
   3  2    -1.67487651E-15   # Im[T_(u,3,2)]
   3  3    -4.79803507E-16   # Im[T_(u,3,3)]
Block Td Q=  2.31344714E+03  # SUSY scale
   1  1     3.65184942E-23   # Re[T_(d,1,1)]
   1  2    -1.62630326E-19   # Re[T_(d,1,2)]
   1  3     8.38652064E-15   # Re[T_(d,1,3)]
   2  1     2.88862805E-17   # Re[T_(d,2,1)]
   2  2    -2.18575158E-16   # Re[T_(d,2,2)]
   2  3     7.39959300E+02   # Re[T_(d,2,3)]
   3  1     3.18078895E-14   # Re[T_(d,3,1)]
   3  2     4.59207100E+02   # Re[T_(d,3,2)]
   3  3    -2.27163400E+03   # Re[T_(d,3,3)]
Block IMTd Q=  2.31344714E+03  # SUSY scale
   1  1     4.86488696E-24   # Im[T_(d,1,1)]
   1  2    -4.74338450E-20   # Im[T_(d,1,2)]
   1  3     2.92393063E-15   # Im[T_(d,1,3)]
   2  1    -2.26890837E-20   # Im[T_(d,2,1)]
   2  2    -1.59919820E-18   # Im[T_(d,2,2)]
   2  3    -2.16840434E-18   # Im[T_(d,2,3)]
   3  1    -1.66369053E-16   # Im[T_(d,3,1)]
   3  2     5.20433918E-18   # Im[T_(d,3,2)]
   3  3     0.00000000E+00   # Im[T_(d,3,3)]
Block Te Q=  2.31344714E+03  # SUSY scale
   1  1     0.00000000E+00   # Re[T_(l,1,1)]
   1  2     0.00000000E+00   # Re[T_(l,1,2)]
   1  3     0.00000000E+00   # Re[T_(l,1,3)]
   2  1     0.00000000E+00   # Re[T_(l,2,1)]
   2  2     0.00000000E+00   # Re[T_(l,2,2)]
   2  3     0.00000000E+00   # Re[T_(l,2,3)]
   3  1     0.00000000E+00   # Re[T_(l,3,1)]
   3  2     0.00000000E+00   # Re[T_(l,3,2)]
   3  3    -9.84553800E+02   # Re[T_(l,3,3)]
Block MSOFT Q=  2.31344714E+03  # soft SUSY breaking masses at Q
   1    3.90000000E+02  # M_1
   2    7.80000000E+02  # M_2
   3    2.34000000E+03  # M_3
  21    1.98946295E+06  # M^2_(H,d)
  22   -5.53189036E+04  # M^2_(H,u)
  31    2.81340008E+03  # M_(L,11)
  32    2.81340008E+03  # M_(L,22)
  33    2.81340008E+03  # M_(L,33)
  34    2.81340008E+03  # M_(E,11)
  35    2.81340008E+03  # M_(E,22)
  36    2.81340008E+03  # M_(E,33)
  41    7.53199973E+02  # M_(Q,11)
  42    7.53199973E+02  # M_(Q,22)
  43    2.66269995E+03  # M_(Q,33)
  44    9.84700005E+02  # M_(U,11)
  45    9.84700005E+02  # M_(U,22)
  46    2.01059991E+03  # M_(U,33)
  47    8.82700006E+02  # M_(D,11)
  48    8.82700006E+02  # M_(D,22)
  49    6.70499963E+02  # M_(D,33)
Block MSL2 Q=  2.31344714E+03  # M^2_L soft SUSY breaking masses
   1  1     7.91522000E+06   # Re[M^2_(L,1,1)]
   1  2     0.00000000E+00   # Re[M^2_(L,1,2)]
   1  3     0.00000000E+00   # Re[M^2_(L,1,3)]
   2  1     0.00000000E+00   # Re[M^2_(L,2,1)]
   2  2     7.91522000E+06   # Re[M^2_(L,2,2)]
   2  3     0.00000000E+00   # Re[M^2_(L,2,3)]
   3  1     0.00000000E+00   # Re[M^2_(L,3,1)]
   3  2     0.00000000E+00   # Re[M^2_(L,3,2)]
   3  3     7.91522000E+06   # Re[M^2_(L,3,3)]
Block MSE2 Q=  2.31344714E+03  # M^2_E soft SUSY breaking masses
   1  1     7.91522000E+06   # Re[M^2_(E,1,1)]
   1  2     0.00000000E+00   # Re[M^2_(E,1,2)]
   1  3     0.00000000E+00   # Re[M^2_(E,1,3)]
   2  1     0.00000000E+00   # Re[M^2_(E,2,1)]
   2  2     7.91522000E+06   # Re[M^2_(E,2,2)]
   2  3     0.00000000E+00   # Re[M^2_(E,2,3)]
   3  1     0.00000000E+00   # Re[M^2_(E,3,1)]
   3  2     0.00000000E+00   # Re[M^2_(E,3,2)]
   3  3     7.91522000E+06   # Re[M^2_(E,3,3)]
Block MSQ2 Q=  2.31344714E+03  # M^2_Q soft SUSY breaking masses
   1  1     5.67310200E+05   # Re[M^2_(Q,1,1)]
   1  2     7.92301502E-11   # Re[M^2_(Q,1,2)]
   1  3     8.30553404E-11   # Re[M^2_(Q,1,3)]
   2  1     7.92301502E-11   # Re[M^2_(Q,2,1)]
   2  2     5.67310200E+05   # Re[M^2_(Q,2,2)]
   2  3     1.17926100E+06   # Re[M^2_(Q,2,3)]
   3  1     8.30553404E-11   # Re[M^2_(Q,3,1)]
   3  2     1.17926100E+06   # Re[M^2_(Q,3,2)]
   3  3     7.08997100E+06   # Re[M^2_(Q,3,3)]
Block IMMSQ2 Q=  2.31344714E+03  # M^2_Q soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(Q,1,1)]
   1  2     5.42083739E-13   # Im[M^2_(Q,1,2)]
   1  3     7.44293516E-13   # Im[M^2_(Q,1,3)]
   2  1    -5.42083739E-13   # Im[M^2_(Q,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(Q,2,2)]
   2  3    -4.44089210E-16   # Im[M^2_(Q,2,3)]
   3  1    -7.44293516E-13   # Im[M^2_(Q,3,1)]
   3  2     4.44089210E-16   # Im[M^2_(Q,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(Q,3,3)]
Block MSU2 Q=  2.31344714E+03  # M^2_U soft SUSY breaking masses
   1  1     9.69634100E+05   # Re[M^2_(U,1,1)]
   1  2     1.51805615E-13   # Re[M^2_(U,1,2)]
   1  3     9.32827356E-14   # Re[M^2_(U,1,3)]
   2  1     1.51805615E-13   # Re[M^2_(U,2,1)]
   2  2     9.69634100E+05   # Re[M^2_(U,2,2)]
   2  3     1.18988300E+06   # Re[M^2_(U,2,3)]
   3  1     9.32827356E-14   # Re[M^2_(U,3,1)]
   3  2     1.18988300E+06   # Re[M^2_(U,3,2)]
   3  3     4.04251200E+06   # Re[M^2_(U,3,3)]
Block IMMSU2 Q=  2.31344714E+03  # M^2_U soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(U,1,1)]
   1  2    -2.10365279E-13   # Im[M^2_(U,1,2)]
   1  3    -1.29072669E-13   # Im[M^2_(U,1,3)]
   2  1     2.10365279E-13   # Im[M^2_(U,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(U,2,2)]
   2  3     3.24176450E-16   # Im[M^2_(U,2,3)]
   3  1     1.29072669E-13   # Im[M^2_(U,3,1)]
   3  2    -3.24176450E-16   # Im[M^2_(U,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(U,3,3)]
Block MSD2 Q=  2.31344714E+03  # M^2_D soft SUSY breaking masses
   1  1     7.79159300E+05   # Re[M^2_(D,1,1)]
   1  2     1.76608636E-11   # Re[M^2_(D,1,2)]
   1  3    -5.04456199E-12   # Re[M^2_(D,1,3)]
   2  1     1.76608636E-11   # Re[M^2_(D,2,1)]
   2  2     7.79159300E+05   # Re[M^2_(D,2,2)]
   2  3    -4.45071500E+05   # Re[M^2_(D,2,3)]
   3  1    -5.04456199E-12   # Re[M^2_(D,3,1)]
   3  2    -4.45071500E+05   # Re[M^2_(D,3,2)]
   3  3     4.49570200E+05   # Re[M^2_(D,3,3)]
Block IMMSD2 Q=  2.31344714E+03  # M^2_D soft SUSY breaking masses
   1  1     0.00000000E+00   # Im[M^2_(D,1,1)]
   1  2     6.15738861E-12   # Im[M^2_(D,1,2)]
   1  3    -1.75875634E-12   # Im[M^2_(D,1,3)]
   2  1    -6.15738861E-12   # Im[M^2_(D,2,1)]
   2  2     0.00000000E+00   # Im[M^2_(D,2,2)]
   2  3     2.55351296E-15   # Im[M^2_(D,2,3)]
   3  1     1.75875634E-12   # Im[M^2_(D,3,1)]
   3  2    -2.55351296E-15   # Im[M^2_(D,3,2)]
   3  3     0.00000000E+00   # Im[M^2_(D,3,3)]
Block MASS  # Mass spectrum
#   PDG code      mass          particle
         6     1.74020000E+02  # m_t(pole)
        23     9.11876000E+01  # m_Z(pole)
        24     8.09285903E+01  # W+
        15     1.77699000E+00  # m_tau(pole)
        25     1.25825974E+02  # h0
        35     1.43173817E+03  # H0
        36     1.43100000E+03  # A0
        37     1.46165000E+03  # H+
   1000001     5.81534383E+02  # ~d_1
   1000003     7.74755175E+02  # ~d_2
   1000005     9.24478531E+02  # ~d_3
   2000001     1.02884358E+03  # ~d_4
   2000003     1.16651996E+03  # ~d_5
   2000005     2.72530342E+03  # ~d_6
   1000002     7.51030124E+02  # ~u_1
   1000004     9.02438890E+02  # ~u_2
   1000006     9.22943635E+02  # ~u_3
   2000002     1.11928643E+03  # ~u_4
   2000004     2.12236361E+03  # ~u_5
   2000006     2.74310780E+03  # ~u_6
   1000012     2.81400242E+03  # ~nu_1
   1000014     2.81778773E+03  # ~nu_2
   1000016     2.81779918E+03  # ~nu_3
   1000011     2.80635027E+03  # ~l_1
   1000013     2.81743716E+03  # ~l_2
   1000015     2.81750667E+03  # ~l_3
   2000011     2.81915927E+03  # ~l_4
   2000013     2.81925743E+03  # ~l_5
   2000015     2.81929308E+03  # ~l_6
   1000021     2.40453120E+03  # ~g
   1000022     3.70252682E+02  # ~chi_10
   1000023     4.46623870E+02  # ~chi_20
   1000025     4.49456159E+02  # ~chi_30
   1000035     8.05937799E+02  # ~chi_40
   1000024     4.36543447E+02  # ~chi_1+
   1000037     8.06143367E+02  # ~chi_2+
# Higgs mixing
Block alpha # Effective Higgs mixing angle
          -2.97180155E-02   # alpha
Block Hmix Q=  2.31344714E+03  # Higgs mixing parameters
   1    4.42700000E+02  # mu
   2    3.40000000E+01  # tan[beta](Q)
   3    2.41587628E+02  # v(Q)
   4    2.20070168E+06  # m^2_A(Q)
Block USQmix # u-sqark mixing matrix
   1  1     1.86445402E-01   # Re[R_Su(1,1)]
   1  2     9.29518892E-01   # Re[R_Su(1,2)]
   1  3    -2.27975429E-01   # Re[R_Su(1,3)]
   1  4     4.95078352E-08   # Re[R_Su(1,4)]
   1  5     1.76967436E-01   # Re[R_Su(1,5)]
   1  6    -1.33940490E-01   # Re[R_Su(1,6)]
   2  1    -3.35051697E-01   # Re[R_Su(2,1)]
   2  2    -1.31652432E-01   # Re[R_Su(2,2)]
   2  3     4.92471108E-02   # Re[R_Su(2,3)]
   2  4    -1.58570304E-07   # Re[R_Su(2,4)]
   2  5     8.82923480E-01   # Re[R_Su(2,5)]
   2  6    -2.97343596E-01   # Re[R_Su(2,6)]
   3  1     9.22422913E-01   # Re[R_Su(3,1)]
   3  2    -2.46645526E-01   # Re[R_Su(3,2)]
   3  3     1.92571883E-02   # Re[R_Su(3,3)]
   3  4     4.41542258E-07   # Re[R_Su(3,4)]
   3  5     2.83330922E-01   # Re[R_Su(3,5)]
   3  6    -8.59109955E-02   # Re[R_Su(3,6)]
   4  1     4.69555008E-07   # Re[R_Su(4,1)]
   4  2    -4.26681800E-08   # Re[R_Su(4,2)]
   4  3    -1.19983284E-08   # Re[R_Su(4,3)]
   4  4    -9.99691240E-01   # Re[R_Su(4,4)]
   4  5    -7.38935005E-09   # Re[R_Su(4,5)]
   4  6    -1.45540755E-09   # Re[R_Su(4,6)]
   5  1    -1.13806080E-02   # Re[R_Su(5,1)]
   5  2    -1.02888469E-01   # Re[R_Su(5,2)]
   5  3    -1.34905545E-01   # Re[R_Su(5,3)]
   5  4     4.48228069E-09   # Re[R_Su(5,4)]
   5  5    -3.25388946E-01   # Re[R_Su(5,5)]
   5  6    -9.30165021E-01   # Re[R_Su(5,6)]
   6  1    -4.12938779E-02   # Re[R_Su(6,1)]
   6  2    -2.17331663E-01   # Re[R_Su(6,2)]
   6  3    -9.62819241E-01   # Re[R_Su(6,3)]
   6  4     8.50001624E-10   # Re[R_Su(6,4)]
   6  5     5.45115402E-02   # Re[R_Su(6,5)]
   6  6     1.45117419E-01   # Re[R_Su(6,6)]
Block IMUSQmix # imaginary parts of u-sqark mixing matrix
   1  1     1.34696320E-03   # Im[R_Su(1,1)]
   1  2     2.71748429E-04   # Im[R_Su(1,2)]
   1  3    -7.13037185E-04   # Im[R_Su(1,3)]
   1  4     1.26634287E-09   # Im[R_Su(1,4)]
   1  5     1.41530879E-04   # Im[R_Su(1,5)]
   1  6    -6.91714346E-07   # Im[R_Su(1,6)]
   2  1    -3.70259246E-03   # Im[R_Su(2,1)]
   2  2     6.82858189E-04   # Im[R_Su(2,2)]
   2  3     1.08165958E-03   # Im[R_Su(2,3)]
   2  4     3.55951779E-09   # Im[R_Su(2,4)]
   2  5    -5.37043372E-04   # Im[R_Su(2,5)]
   2  6    -1.53572037E-06   # Im[R_Su(2,6)]
   3  1     1.59367500E-02   # Im[R_Su(3,1)]
   3  2    -2.93585587E-03   # Im[R_Su(3,2)]
   3  3    -2.99047943E-03   # Im[R_Su(3,3)]
   3  4     9.33439676E-09   # Im[R_Su(3,4)]
   3  5     1.56897460E-03   # Im[R_Su(3,5)]
   3  6    -4.41069317E-07   # Im[R_Su(3,6)]
   4  1     1.16988614E-08   # Im[R_Su(4,1)]
   4  2    -1.02025652E-09   # Im[R_Su(4,2)]
   4  3    -1.86499812E-09   # Im[R_Su(4,3)]
   4  4    -2.48480244E-02   # Im[R_Su(4,4)]
   4  5    -6.18871887E-09   # Im[R_Su(4,5)]
   4  6    -2.22378848E-10   # Im[R_Su(4,6)]
   5  1     1.68155258E-05   # Im[R_Su(5,1)]
   5  2     2.05297328E-05   # Im[R_Su(5,2)]
   5  3     7.22303870E-05   # Im[R_Su(5,3)]
   5  4    -2.32724924E-09   # Im[R_Su(5,4)]
   5  5     6.21114190E-06   # Im[R_Su(5,5)]
   5  6    -4.80875393E-06   # Im[R_Su(5,6)]
   6  1     3.19917829E-03   # Im[R_Su(6,1)]
   6  2     4.35171033E-05   # Im[R_Su(6,2)]
   6  3     2.50769850E-04   # Im[R_Su(6,3)]
   6  4     3.53890500E-10   # Im[R_Su(6,4)]
   6  5    -1.08758065E-06   # Im[R_Su(6,5)]
   6  6     7.50234482E-07   # Im[R_Su(6,6)]
Block DSQmix # d-sqark mixing matrix
   1  1     1.93227631E-04   # Re[R_Sd(1,1)]
   1  2    -2.95051334E-02   # Re[R_Sd(1,2)]
   1  3     9.84111654E-03   # Re[R_Sd(1,3)]
   1  4     2.25074141E-09   # Re[R_Sd(1,4)]
   1  5     5.50611874E-01   # Re[R_Sd(1,5)]
   1  6     8.34181710E-01   # Re[R_Sd(1,6)]
   2  1    -1.35315418E-02   # Re[R_Sd(2,1)]
   2  2     9.82925320E-01   # Re[R_Sd(2,2)]
   2  3    -1.80681884E-01   # Re[R_Sd(2,3)]
   2  4    -1.16374115E-06   # Re[R_Sd(2,4)]
   2  5     2.44351673E-02   # Re[R_Sd(2,5)]
   2  6     2.07721852E-02   # Re[R_Sd(2,6)]
   3  1     9.98400847E-01   # Re[R_Sd(3,1)]
   3  2     1.34416199E-02   # Re[R_Sd(3,2)]
   3  3    -1.73687263E-03   # Re[R_Sd(3,3)]
   3  4     1.99769228E-04   # Re[R_Sd(3,4)]
   3  5     2.75871791E-04   # Re[R_Sd(3,5)]
   3  6     8.23864053E-05   # Re[R_Sd(3,6)]
   4  1     1.90296434E-04   # Re[R_Sd(4,1)]
   4  2     1.48701609E-06   # Re[R_Sd(4,2)]
   4  3    -1.25220820E-07   # Re[R_Sd(4,3)]
   4  4    -9.51268875E-01   # Re[R_Sd(4,4)]
   4  5    -1.49685049E-07   # Re[R_Sd(4,5)]
   4  6     7.14156041E-08   # Re[R_Sd(4,6)]
   5  1    -6.06112760E-05   # Re[R_Sd(5,1)]
   5  2    -9.52157170E-03   # Re[R_Sd(5,2)]
   5  3    -2.30388464E-03   # Re[R_Sd(5,3)]
   5  4    -3.53477816E-09   # Re[R_Sd(5,4)]
   5  5     8.34403101E-01   # Re[R_Sd(5,5)]
   5  6    -5.51067593E-01   # Re[R_Sd(5,6)]
   6  1     7.27823374E-04   # Re[R_Sd(6,1)]
   6  2    -1.80875144E-01   # Re[R_Sd(6,2)]
   6  3    -9.83488120E-01   # Re[R_Sd(6,3)]
   6  4    -1.20151428E-08   # Re[R_Sd(6,4)]
   6  5    -9.34636614E-04   # Re[R_Sd(6,5)]
   6  6     5.82170217E-03   # Re[R_Sd(6,6)]
Block IMDSQmix # imaginary parts of d-sqark mixing matrix
   1  1    -2.70203929E-06   # Im[R_Sd(1,1)]
   1  2     2.89610229E-06   # Im[R_Sd(1,2)]
   1  3     2.35959631E-07   # Im[R_Sd(1,3)]
   1  4     1.07473645E-07   # Im[R_Sd(1,4)]
   1  5    -2.73069088E-05   # Im[R_Sd(1,5)]
   1  6     4.03275788E-06   # Im[R_Sd(1,6)]
   2  1     4.46610285E-04   # Im[R_Sd(2,1)]
   2  2    -9.73240739E-05   # Im[R_Sd(2,2)]
   2  3    -5.63953489E-06   # Im[R_Sd(2,3)]
   2  4     4.35618799E-08   # Im[R_Sd(2,4)]
   2  5    -1.31579776E-06   # Im[R_Sd(2,5)]
   2  6     9.49883468E-08   # Im[R_Sd(2,6)]
   3  1    -5.48801422E-02   # Im[R_Sd(3,1)]
   3  2    -3.13066308E-04   # Im[R_Sd(3,2)]
   3  3    -5.39030705E-05   # Im[R_Sd(3,3)]
   3  4    -1.09192275E-05   # Im[R_Sd(3,4)]
   3  5    -1.39639579E-06   # Im[R_Sd(3,5)]
   3  6     3.06758913E-10   # Im[R_Sd(3,6)]
   4  1    -6.17510096E-05   # Im[R_Sd(4,1)]
   4  2    -4.29218026E-07   # Im[R_Sd(4,2)]
   4  3     1.67097097E-08   # Im[R_Sd(4,3)]
   4  4     3.08362591E-01   # Im[R_Sd(4,4)]
   4  5    -5.42718446E-07   # Im[R_Sd(4,5)]
   4  6     2.33156313E-07   # Im[R_Sd(4,6)]
   5  1     5.27363405E-06   # Im[R_Sd(5,1)]
   5  2     9.14293725E-07   # Im[R_Sd(5,2)]
   5  3     4.55823389E-08   # Im[R_Sd(5,3)]
   5  4     6.05129045E-07   # Im[R_Sd(5,4)]
   5  5    -4.04654198E-05   # Im[R_Sd(5,5)]
   5  6    -3.27146640E-06   # Im[R_Sd(5,6)]
   6  1     6.94807342E-05   # Im[R_Sd(6,1)]
   6  2     2.32565839E-05   # Im[R_Sd(6,2)]
   6  3    -8.61066979E-06   # Im[R_Sd(6,3)]
   6  4    -1.21862557E-09   # Im[R_Sd(6,4)]
   6  5     4.20266241E-08   # Im[R_Sd(6,5)]
   6  6     3.05662308E-08   # Im[R_Sd(6,6)]
Block SELmix # slepton mixing matrix
   1  1     0.00000000E+00   # Re[R_Sl(1,1)]
   1  2     0.00000000E+00   # Re[R_Sl(1,2)]
   1  3    -5.40557284E-01   # Re[R_Sl(1,3)]
   1  4     0.00000000E+00   # Re[R_Sl(1,4)]
   1  5     0.00000000E+00   # Re[R_Sl(1,5)]
   1  6    -8.41307211E-01   # Re[R_Sl(1,6)]
   2  1    -1.69792277E-15   # Re[R_Sl(2,1)]
   2  2     1.77509787E-01   # Re[R_Sl(2,2)]
   2  3     0.00000000E+00   # Re[R_Sl(2,3)]
   2  4    -1.95809689E-12   # Re[R_Sl(2,4)]
   2  5     9.84119035E-01   # Re[R_Sl(2,5)]
   2  6     0.00000000E+00   # Re[R_Sl(2,6)]
   3  1     9.09094473E-04   # Re[R_Sl(3,1)]
   3  2     4.32167260E-13   # Re[R_Sl(3,2)]
   3  3     0.00000000E+00   # Re[R_Sl(3,3)]
   3  4     9.99999587E-01   # Re[R_Sl(3,4)]
   3  5     1.91172407E-12   # Re[R_Sl(3,5)]
   3  6     0.00000000E+00   # Re[R_Sl(3,6)]
   4  1     0.00000000E+00   # Re[R_Sl(4,1)]
   4  2     0.00000000E+00   # Re[R_Sl(4,2)]
   4  3    -8.41307211E-01   # Re[R_Sl(4,3)]
   4  4     0.00000000E+00   # Re[R_Sl(4,4)]
   4  5     0.00000000E+00   # Re[R_Sl(4,5)]
   4  6     5.40557284E-01   # Re[R_Sl(4,6)]
   5  1     9.99999587E-01   # Re[R_Sl(5,1)]
   5  2    -2.97901743E-15   # Re[R_Sl(5,2)]
   5  3     0.00000000E+00   # Re[R_Sl(5,3)]
   5  4    -9.09094473E-04   # Re[R_Sl(5,4)]
   5  5     4.53849371E-16   # Re[R_Sl(5,5)]
   5  6     0.00000000E+00   # Re[R_Sl(5,6)]
   6  1    -2.93408529E-15   # Re[R_Sl(6,1)]
   6  2    -9.84119035E-01   # Re[R_Sl(6,2)]
   6  3     0.00000000E+00   # Re[R_Sl(6,3)]
   6  4     8.60659460E-14   # Re[R_Sl(6,4)]
   6  5     1.77509787E-01   # Re[R_Sl(6,5)]
   6  6     0.00000000E+00   # Re[R_Sl(6,6)]
Block SNUmix # sneutrino mixing matrix
   1  1     0.00000000E+00   # Re[R_Sn(1,1)]
   1  2     0.00000000E+00   # Re[R_Sn(1,2)]
   1  3     1.00000000E+00   # Re[R_Sn(1,3)]
   2  1     0.00000000E+00   # Re[R_Sn(2,1)]
   2  2     1.00000000E+00   # Re[R_Sn(2,2)]
   2  3     0.00000000E+00   # Re[R_Sn(2,3)]
   3  1     1.00000000E+00   # Re[R_Sn(3,1)]
   3  2     0.00000000E+00   # Re[R_Sn(3,2)]
   3  3     0.00000000E+00   # Re[R_Sn(3,3)]
Block Nmix # neutralino mixing matrix
   1  1    -8.98038427E-01   # Re[N(1,1)]
   1  2     5.38813610E-02   # Re[N(1,2)]
   1  3    -3.33641866E-01   # Re[N(1,3)]
   1  4     2.81614787E-01   # Re[N(1,4)]
   2  1     3.12869072E-06   # Re[N(2,1)]
   2  2     1.02572890E-06   # Re[N(2,2)]
   2  3    -4.11529291E-06   # Re[N(2,3)]
   2  4     4.14041788E-06   # Re[N(2,4)]
   3  1    -4.38153934E-01   # Re[N(3,1)]
   3  2    -1.48469283E-01   # Re[N(3,2)]
   3  3     6.22840979E-01   # Re[N(3,3)]
   3  4    -6.30909753E-01   # Re[N(3,4)]
   4  1     1.52864135E-02   # Re[N(4,1)]
   4  2    -9.86479651E-01   # Re[N(4,2)]
   4  3    -8.08057172E-02   # Re[N(4,3)]
   4  4     1.41755634E-01   # Re[N(4,4)]
Block IMNmix # imaginary parts of neutralino mixing matrix
   1  1    -5.35632190E-09   # Im[N(1,1)]
   1  2     1.03750283E-08   # Im[N(1,2)]
   1  3     1.58621448E-07   # Im[N(1,3)]
   1  4     1.45603678E-07   # Im[N(1,4)]
   2  1    -3.62552057E-02   # Im[N(2,1)]
   2  2     4.37214951E-02   # Im[N(2,2)]
   2  3     7.03009712E-01   # Im[N(2,3)]
   2  4     7.08908552E-01   # Im[N(2,4)]
   3  1    -2.40228800E-07   # Im[N(3,1)]
   3  2     2.98848728E-07   # Im[N(3,2)]
   3  3     4.69307846E-06   # Im[N(3,3)]
   3  4     4.76434522E-06   # Im[N(3,4)]
   4  1     1.63915811E-09   # Im[N(4,1)]
   4  2     2.67344817E-09   # Im[N(4,2)]
   4  3     3.07509866E-08   # Im[N(4,3)]
   4  4     3.22915678E-08   # Im[N(4,4)]
Block Umix # chargino mixing matrix
   1  1    -1.13770607E-01   # Re[U(1,1)]
   1  2     9.93507045E-01   # Re[U(1,2)]
   2  1     9.93507045E-01   # Re[U(2,1)]
   2  2     1.13770607E-01   # Re[U(2,2)]
Block IMUmix # imaginary parts of chargino mixing matrix
   1  1    -5.24133627E-08   # Im[U(1,1)]
   1  2     4.33596714E-08   # Im[U(1,2)]
   2  1    -7.23343381E-09   # Im[U(2,1)]
   2  2    -4.82763976E-08   # Im[U(2,2)]
Block Vmix # chargino mixing matrix
   1  1    -1.99852151E-01   # Re[V(1,1)]
   1  2     9.79826065E-01   # Re[V(1,2)]
   2  1     9.79826065E-01   # Re[V(2,1)]
   2  2     1.99852151E-01   # Re[V(2,2)]
Block IMVmix # imaginary parts of chargino mixing matrix
   1  1     6.53450864E-08   # Im[V(1,1)]
   1  2     0.00000000E+00   # Im[V(1,2)]
   2  1     0.00000000E+00   # Im[V(2,1)]
   2  2     6.53450864E-08   # Im[V(2,2)]
DECAY        23     2.49520000E+00   # Z
DECAY        24     2.08500000E+00   # W
DECAY   1000011     3.15266136E+01   # ~l^-_1
#    BR                NDA      ID1      ID2
     3.51013360E-01    2     1000022        15   # BR(~l^-_1 -> chi^0_1 tau^-)
     9.61339453E-02    2     1000023        15   # BR(~l^-_1 -> chi^0_2 tau^-)
     1.44763716E-01    2     1000025        15   # BR(~l^-_1 -> chi^0_3 tau^-)
     6.96992756E-02    2     1000035        15   # BR(~l^-_1 -> chi^0_4 tau^-)
     1.94106337E-01    2    -1000024        12   # BR(~l^-_1 -> chi^-_1 nu_1)
     1.44283367E-01    2    -1000037        12   # BR(~l^-_1 -> chi^-_2 nu_1)
DECAY   1000013     1.48945455E+01   # ~l^-_2
#    BR                NDA      ID1      ID2
     7.57136793E-01    2     1000022        13   # BR(~l^-_2 -> chi^0_1 mu^-)
     1.47217572E-03    2     1000023        13   # BR(~l^-_2 -> chi^0_2 mu^-)
     1.79060747E-01    2     1000025        13   # BR(~l^-_2 -> chi^0_3 mu^-)
     1.91066562E-02    2     1000035        13   # BR(~l^-_2 -> chi^0_4 mu^-)
     4.10621157E-03    2    -1000024        12   # BR(~l^-_2 -> chi^-_1 nu_1)
     3.91174167E-02    2    -1000037        12   # BR(~l^-_2 -> chi^-_2 nu_1)
DECAY   1000015     1.42520611E+01   # ~l^-_3
#    BR                NDA      ID1      ID2
     8.09087148E-01    2     1000022        11   # BR(~l^-_3 -> chi^0_1 e^-)
     1.29769925E-03    2     1000023        11   # BR(~l^-_3 -> chi^0_2 e^-)
     1.89408807E-01    2     1000025        11   # BR(~l^-_3 -> chi^0_3 e^-)
     2.05164134E-04    2     1000035        11   # BR(~l^-_3 -> chi^0_4 e^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   2000011     3.61385837E+01   # ~l^-_4
#    BR                NDA      ID1      ID2
     1.18229679E-01    2     1000022        15   # BR(~l^-_4 -> chi^0_1 tau^-)
     1.03861381E-01    2     1000023        15   # BR(~l^-_4 -> chi^0_2 tau^-)
     1.42708114E-01    2     1000025        15   # BR(~l^-_4 -> chi^0_3 tau^-)
     1.99949137E-01    2     1000035        15   # BR(~l^-_4 -> chi^0_4 tau^-)
     2.53767642E-02    2    -1000024        14   # BR(~l^-_4 -> chi^-_1 nu_2)
     4.09874923E-01    2    -1000037        14   # BR(~l^-_4 -> chi^-_2 nu_2)
#    BR                NDA      ID1      ID2       ID3
DECAY   2000013     3.29909160E+01   # ~l^-_5
#    BR                NDA      ID1      ID2
     6.98547146E-02    2     1000022        11   # BR(~l^-_5 -> chi^0_1 e^-)
     1.80499773E-04    2     1000023        11   # BR(~l^-_5 -> chi^0_2 e^-)
     5.23868334E-02    2     1000025        11   # BR(~l^-_5 -> chi^0_3 e^-)
     2.83548092E-01    2     1000035        11   # BR(~l^-_5 -> chi^0_4 e^-)
     8.67259020E-03    2    -1000024        16   # BR(~l^-_5 -> chi^-_1 nu_3)
     5.85357270E-01    2    -1000037        16   # BR(~l^-_5 -> chi^-_2 nu_3)
#    BR                NDA      ID1      ID2       ID3
DECAY   2000015     3.24208075E+01   # ~l^-_6
#    BR                NDA      ID1      ID2
     7.90823199E-02    2     1000022        13   # BR(~l^-_6 -> chi^0_1 mu^-)
     8.17142535E-04    2     1000023        13   # BR(~l^-_6 -> chi^0_2 mu^-)
     5.48878144E-02    2     1000025        13   # BR(~l^-_6 -> chi^0_3 mu^-)
     2.79852428E-01    2     1000035        13   # BR(~l^-_6 -> chi^0_4 mu^-)
     7.67755992E-03    2    -1000024        16   # BR(~l^-_6 -> chi^-_1 nu_3)
     5.77682736E-01    2    -1000037        16   # BR(~l^-_6 -> chi^-_2 nu_3)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000012     3.98025482E+01   # ~nu_1
#    BR                NDA      ID1      ID2
     8.85087463E-02    2     1000022        12   # BR(~nu_1 -> chi^0_1 nu_1)
     1.13971736E-03    2     1000023        12   # BR(~nu_1 -> chi^0_2 nu_1)
     2.71261832E-03    2     1000025        12   # BR(~nu_1 -> chi^0_3 nu_1)
     2.42784459E-01    2     1000035        12   # BR(~nu_1 -> chi^0_4 nu_1)
     1.92139639E-01    2     1000024        15   # BR(~nu_1 -> chi^+_1 tau^-)
     4.72714820E-01    2     1000037        15   # BR(~nu_1 -> chi^+_2 tau^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000014     3.30392405E+01   # ~nu_2
#    BR                NDA      ID1      ID2
     1.06780488E-01    2     1000022        14   # BR(~nu_2 -> chi^0_1 nu_2)
     1.37506128E-03    2     1000023        14   # BR(~nu_2 -> chi^0_2 nu_2)
     3.27276157E-03    2     1000025        14   # BR(~nu_2 -> chi^0_3 nu_2)
     2.93017711E-01    2     1000035        14   # BR(~nu_2 -> chi^0_4 nu_2)
     2.74326351E-02    2     1000024        13   # BR(~nu_2 -> chi^+_1 mu^-)
     5.68121343E-01    2     1000037        13   # BR(~nu_2 -> chi^+_2 mu^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000016     3.30151583E+01   # ~nu_3
#    BR                NDA      ID1      ID2
     1.06858841E-01    2     1000022        16   # BR(~nu_3 -> chi^0_1 nu_3)
     1.37607046E-03    2     1000023        16   # BR(~nu_3 -> chi^0_2 nu_3)
     3.27516351E-03    2     1000025        16   # BR(~nu_3 -> chi^0_3 nu_3)
     2.93233063E-01    2     1000035        16   # BR(~nu_3 -> chi^0_4 nu_3)
     2.67265114E-02    2     1000024        11   # BR(~nu_3 -> chi^+_1 e^-)
     5.68530351E-01    2     1000037        11   # BR(~nu_3 -> chi^+_2 e^-)
#    BR                NDA      ID1      ID2       ID3
DECAY   1000001     3.26915780E-01   # ~d_1
#    BR                NDA      ID1      ID2
     8.96236609E-02    2     1000022         3   # BR(~d_1 -> chi^0_1 s)
     3.48907453E-01    2     1000022         5   # BR(~d_1 -> chi^0_1 b)
     1.69142095E-04    2     1000023         3   # BR(~d_1 -> chi^0_2 s)
     2.97875384E-01    2     1000023         5   # BR(~d_1 -> chi^0_2 b)
     9.90058021E-03    2     1000025         3   # BR(~d_1 -> chi^0_3 s)
     2.51112686E-01    2     1000025         5   # BR(~d_1 -> chi^0_3 b)
     2.39372634E-03    2    -1000024         4   # BR(~d_1 -> chi^-_1 c)
DECAY   1000003     3.86312533E-01   # ~d_2
#    BR                NDA      ID1      ID2
     2.37557294E-01    2     1000022         3   # BR(~d_2 -> chi^0_1 s)
     1.50288905E-02    2     1000022         5   # BR(~d_2 -> chi^0_1 b)
     9.59777484E-03    2     1000023         3   # BR(~d_2 -> chi^0_2 s)
     4.36201555E-02    2     1000023         5   # BR(~d_2 -> chi^0_2 b)
     1.56302173E-02    2     1000025         3   # BR(~d_2 -> chi^0_3 s)
     3.48456375E-02    2     1000025         5   # BR(~d_2 -> chi^0_3 b)
     4.41645368E-03    2    -1000024         2   # BR(~d_2 -> chi^-_1 u)
     9.15126724E-02    2    -1000024         4   # BR(~d_2 -> chi^-_1 c)
     5.07782865E-01    2    -1000024         6   # BR(~d_2 -> chi^-_1 t)
     2.10916193E-02    2     1000001        23   # BR(~d_2 -> ~d_1 Z)
     1.88667854E-02    2     1000001        25   # BR(~d_2 -> ~d_1 h^0)
DECAY   1000005     8.58915504E-01   # ~d_3
#    BR                NDA      ID1      ID2
     1.55261458E-01    2     1000022         1   # BR(~d_3 -> chi^0_1 d)
     6.65178289E-03    2     1000023         1   # BR(~d_3 -> chi^0_2 d)
     1.12337148E-02    2     1000025         1   # BR(~d_3 -> chi^0_3 d)
     2.49701957E-01    2     1000035         1   # BR(~d_3 -> chi^0_4 d)
     6.60581299E-02    2    -1000024         2   # BR(~d_3 -> chi^-_1 u)
     3.17403402E-03    2    -1000024         4   # BR(~d_3 -> chi^-_1 c)
     4.65785250E-04    2    -1000024         6   # BR(~d_3 -> chi^-_1 t)
     4.79045804E-01    2    -1000037         2   # BR(~d_3 -> chi^-_2 u)
     2.29894441E-02    2    -1000037         4   # BR(~d_3 -> chi^-_2 c)
     5.32986797E-03    2     1000002       -24   # BR(~d_3 -> ~u_1 W^-)
DECAY   2000001     4.43144437E-01   # ~d_4
#    BR                NDA      ID1      ID2
     8.28380539E-01    2     1000022         1   # BR(~d_4 -> chi^0_1 d)
     1.17727348E-03    2     1000023         1   # BR(~d_4 -> chi^0_2 d)
     1.70387396E-01    2     1000025         1   # BR(~d_4 -> chi^0_3 d)
DECAY   2000003     2.03202765E+00   # ~d_5
#    BR                NDA      ID1      ID2
     1.52150012E-01    2     1000022         3   # BR(~d_5 -> chi^0_1 s)
     1.12415945E-01    2     1000022         5   # BR(~d_5 -> chi^0_1 b)
     4.81706389E-04    2     1000023         3   # BR(~d_5 -> chi^0_2 s)
     1.82068245E-01    2     1000023         5   # BR(~d_5 -> chi^0_2 b)
     3.27029384E-02    2     1000025         3   # BR(~d_5 -> chi^0_3 s)
     1.56582109E-01    2     1000025         5   # BR(~d_5 -> chi^0_3 b)
     8.02790894E-04    2     1000035         5   # BR(~d_5 -> chi^0_4 b)
     1.53420317E-04    2    -1000024         4   # BR(~d_5 -> chi^-_1 c)
     3.47532109E-01    2    -1000024         6   # BR(~d_5 -> chi^-_1 t)
     1.33790882E-03    2    -1000037         6   # BR(~d_5 -> chi^-_2 t)
     7.02308270E-03    2     1000002       -24   # BR(~d_5 -> ~u_1 W^-)
     3.26348205E-03    2     1000003        23   # BR(~d_5 -> ~d_2 Z)
     3.15849390E-03    2     1000003        25   # BR(~d_5 -> ~d_2 h^0)
DECAY   2000005     1.12301526E+02   # ~d_6
#    BR                NDA      ID1      ID2
     1.55526923E-04    2     1000022         3   # BR(~d_6 -> chi^0_1 s)
     1.17605239E-02    2     1000022         5   # BR(~d_6 -> chi^0_1 b)
     3.21670933E-02    2     1000023         5   # BR(~d_6 -> chi^0_2 b)
     2.54687711E-02    2     1000025         5   # BR(~d_6 -> chi^0_3 b)
     2.64119772E-03    2     1000035         3   # BR(~d_6 -> chi^0_4 s)
     7.92050519E-02    2     1000035         5   # BR(~d_6 -> chi^0_4 b)
     1.24461349E-04    2    -1000024         4   # BR(~d_6 -> chi^-_1 c)
     2.94734205E-01    2    -1000024         6   # BR(~d_6 -> chi^-_1 t)
     2.95704818E-04    2    -1000037         2   # BR(~d_6 -> chi^-_2 u)
     8.41681178E-03    2    -1000037         4   # BR(~d_6 -> chi^-_2 c)
     1.68127831E-01    2    -1000037         6   # BR(~d_6 -> chi^-_2 t)
     2.15112989E-03    2     1000021         3   # BR(~d_6 -> ~g s)
     6.41304874E-02    2     1000021         5   # BR(~d_6 -> ~g b)
     1.19433831E-03    2     1000002       -24   # BR(~d_6 -> ~u_1 W^-)
     1.25549698E-03    2     1000004       -24   # BR(~d_6 -> ~u_2 W^-)
     2.89279454E-04    2     1000006       -24   # BR(~d_6 -> ~u_3 W^-)
     1.61379665E-01    2     2000004       -24   # BR(~d_6 -> ~u_5 W^-)
     3.93098961E-04    2     1000004       -37   # BR(~d_6 -> ~u_2 H^-)
     9.60746228E-04    2     1000001        23   # BR(~d_6 -> ~d_1 Z)
     5.06902020E-04    2     2000003        23   # BR(~d_6 -> ~d_5 Z)
     4.01869776E-02    2     1000001        36   # BR(~d_6 -> ~d_1 A^0)
     3.13357415E-02    2     2000003        36   # BR(~d_6 -> ~d_5 A^0)
     1.00624044E-03    2     1000001        25   # BR(~d_6 -> ~d_1 h^0)
     5.49574270E-04    2     2000003        25   # BR(~d_6 -> ~d_5 h^0)
     4.01374096E-02    2     1000001        35   # BR(~d_6 -> ~d_1 H^0)
     3.12447100E-02    2     2000003        35   # BR(~d_6 -> ~d_5 H^0)
DECAY   1000002     6.56371706E-01   # ~u_1
#    BR                NDA      ID1      ID2
     1.24576769E-03    2     1000022         2   # BR(~u_1 -> chi^0_1 u)
     7.07933911E-02    2     1000022         4   # BR(~u_1 -> chi^0_1 c)
     8.78902244E-02    2     1000022         6   # BR(~u_1 -> chi^0_1 t)
     2.61230278E-03    2     1000023         4   # BR(~u_1 -> chi^0_2 c)
     2.60606665E-01    2     1000023         6   # BR(~u_1 -> chi^0_2 t)
     3.59781723E-03    2     1000025         2   # BR(~u_1 -> chi^0_3 u)
     9.59083251E-02    2     1000025         4   # BR(~u_1 -> chi^0_3 c)
     7.09367223E-02    2     1000025         6   # BR(~u_1 -> chi^0_3 t)
     2.80478093E-04    2     1000024         1   # BR(~u_1 -> chi^+_1 d)
     1.67584260E-01    2     1000024         3   # BR(~u_1 -> chi^+_1 s)
     2.22603782E-01    2     1000024         5   # BR(~u_1 -> chi^+_1 b)
     1.58472159E-02    2     1000001        24   # BR(~u_1 -> ~d_1 W^+)
DECAY   1000004     2.84598337E+00   # ~u_2
#    BR                NDA      ID1      ID2
     1.34585650E-03    2     1000022         2   # BR(~u_2 -> chi^0_1 u)
     3.21973432E-01    2     1000022         4   # BR(~u_2 -> chi^0_1 c)
     3.66651309E-02    2     1000022         6   # BR(~u_2 -> chi^0_1 t)
     1.13737945E-04    2     1000023         2   # BR(~u_2 -> chi^0_2 u)
     4.09357532E-04    2     1000023         4   # BR(~u_2 -> chi^0_2 c)
     9.25442327E-02    2     1000023         6   # BR(~u_2 -> chi^0_2 t)
     4.42013051E-03    2     1000025         2   # BR(~u_2 -> chi^0_3 u)
     6.34165378E-02    2     1000025         4   # BR(~u_2 -> chi^0_3 c)
     1.06312285E-01    2     1000025         6   # BR(~u_2 -> chi^0_3 t)
     5.80832224E-03    2     1000035         2   # BR(~u_2 -> chi^0_4 u)
     9.16052281E-04    2     1000035         4   # BR(~u_2 -> chi^0_4 c)
     6.24855298E-03    2     1000024         1   # BR(~u_2 -> chi^+_1 d)
     4.89504007E-04    2     1000024         3   # BR(~u_2 -> chi^+_1 s)
     2.13903435E-01    2     1000024         5   # BR(~u_2 -> chi^+_1 b)
     8.89734420E-03    2     1000037         1   # BR(~u_2 -> chi^+_2 d)
     4.57825467E-03    2     1000037         3   # BR(~u_2 -> chi^+_2 s)
     1.50057903E-03    2     1000037         5   # BR(~u_2 -> chi^+_2 b)
     1.21792275E-03    2     1000001        24   # BR(~u_2 -> ~d_1 W^+)
     5.81007109E-02    2     1000003        24   # BR(~u_2 -> ~d_2 W^+)
     4.76790917E-02    2     1000002        23   # BR(~u_2 -> ~u_1 Z)
     2.34595288E-02    2     1000002        25   # BR(~u_2 -> ~u_1 h^0)
DECAY   1000006     1.14096096E+00   # ~u_3
#    BR                NDA      ID1      ID2
     2.64945198E-02    2     1000022         2   # BR(~u_3 -> chi^0_1 u)
     8.76033097E-02    2     1000022         4   # BR(~u_3 -> chi^0_1 c)
     7.76819551E-03    2     1000022         6   # BR(~u_3 -> chi^0_1 t)
     2.26171882E-03    2     1000023         2   # BR(~u_3 -> chi^0_2 u)
     1.97759898E-04    2     1000023         4   # BR(~u_3 -> chi^0_2 c)
     2.03562116E-02    2     1000023         6   # BR(~u_3 -> chi^0_2 t)
     8.79725637E-02    2     1000025         2   # BR(~u_3 -> chi^0_3 u)
     2.33259164E-02    2     1000025         4   # BR(~u_3 -> chi^0_3 c)
     2.43180303E-02    2     1000025         6   # BR(~u_3 -> chi^0_3 t)
     1.54588663E-01    2     1000035         2   # BR(~u_3 -> chi^0_4 u)
     1.10811204E-02    2     1000035         4   # BR(~u_3 -> chi^0_4 c)
     1.43908339E-01    2     1000024         1   # BR(~u_3 -> chi^+_1 d)
     4.73197946E-02    2     1000024         5   # BR(~u_3 -> chi^+_1 b)
     3.27622966E-01    2     1000037         1   # BR(~u_3 -> chi^+_2 d)
     3.85125555E-04    2     1000037         3   # BR(~u_3 -> chi^+_2 s)
     3.49425301E-04    2     1000037         5   # BR(~u_3 -> chi^+_2 b)
     1.22776730E-04    2     1000001        24   # BR(~u_3 -> ~d_1 W^+)
     1.33346864E-02    2     1000003        24   # BR(~u_3 -> ~d_2 W^+)
     1.99926221E-02    2     1000002        23   # BR(~u_3 -> ~u_1 Z)
     9.93165472E-04    2     1000002        25   # BR(~u_3 -> ~u_1 h^0)
DECAY   2000002     2.02762652E+00   # ~u_4
#    BR                NDA      ID1      ID2
     8.24615207E-01    2     1000022         2   # BR(~u_4 -> chi^0_1 u)
     1.19790956E-03    2     1000023         2   # BR(~u_4 -> chi^0_2 u)
     1.74117030E-01    2     1000025         2   # BR(~u_4 -> chi^0_3 u)
DECAY   2000004     9.09571667E+01   # ~u_5
#    BR                NDA      ID1      ID2
     4.39368737E-03    2     1000022         4   # BR(~u_5 -> chi^0_1 c)
     6.14813503E-02    2     1000022         6   # BR(~u_5 -> chi^0_1 t)
     1.35282049E-01    2     1000023         6   # BR(~u_5 -> chi^0_2 t)
     1.05860442E-03    2     1000025         4   # BR(~u_5 -> chi^0_3 c)
     1.11057260E-01    2     1000025         6   # BR(~u_5 -> chi^0_3 t)
     7.16261095E-04    2     1000035         4   # BR(~u_5 -> chi^0_4 c)
     8.76318102E-04    2     1000035         6   # BR(~u_5 -> chi^0_4 t)
     2.83521465E-04    2     1000024         3   # BR(~u_5 -> chi^+_1 s)
     2.63798610E-01    2     1000024         5   # BR(~u_5 -> chi^+_1 b)
     1.57809681E-03    2     1000037         3   # BR(~u_5 -> chi^+_2 s)
     1.59515250E-03    2     1000037         5   # BR(~u_5 -> chi^+_2 b)
     1.09805315E-04    2     1000001        24   # BR(~u_5 -> ~d_1 W^+)
     2.04004412E-01    2     1000003        24   # BR(~u_5 -> ~d_2 W^+)
     3.43468856E-03    2     1000005        24   # BR(~u_5 -> ~d_3 W^+)
     3.93484232E-04    2     1000001        37   # BR(~u_5 -> ~d_1 H^+)
     1.02278722E-01    2     1000002        23   # BR(~u_5 -> ~u_1 Z)
     2.14512920E-03    2     1000004        23   # BR(~u_5 -> ~u_2 Z)
     2.73660052E-03    2     1000006        23   # BR(~u_5 -> ~u_3 Z)
     9.31571362E-02    2     1000002        25   # BR(~u_5 -> ~u_1 h^0)
     5.74396313E-03    2     1000004        25   # BR(~u_5 -> ~u_2 h^0)
     3.77978779E-03    2     1000006        25   # BR(~u_5 -> ~u_3 h^0)
DECAY   2000006     1.13177772E+02   # ~u_6
#    BR                NDA      ID1      ID2
     1.88660726E-04    2     1000022         4   # BR(~u_6 -> chi^0_1 c)
     1.91702870E-02    2     1000022         6   # BR(~u_6 -> chi^0_1 t)
     1.50565171E-01    2     1000023         6   # BR(~u_6 -> chi^0_2 t)
     2.69779987E-04    2     1000025         4   # BR(~u_6 -> chi^0_3 c)
     1.29076699E-01    2     1000025         6   # BR(~u_6 -> chi^0_3 t)
     1.38168441E-04    2     1000035         2   # BR(~u_6 -> chi^0_4 u)
     3.81299692E-03    2     1000035         4   # BR(~u_6 -> chi^0_4 c)
     8.70736779E-02    2     1000035         6   # BR(~u_6 -> chi^0_4 t)
     3.60416337E-04    2     1000024         3   # BR(~u_6 -> chi^+_1 s)
     6.24430175E-02    2     1000024         5   # BR(~u_6 -> chi^+_1 b)
     4.61083235E-03    2     1000037         3   # BR(~u_6 -> chi^+_2 s)
     1.64339795E-01    2     1000037         5   # BR(~u_6 -> chi^+_2 b)
     1.24124926E-04    2     1000021         2   # BR(~u_6 -> ~g u)
     3.63257087E-03    2     1000021         4   # BR(~u_6 -> ~g c)
     4.94717653E-02    2     1000021         6   # BR(~u_6 -> ~g t)
     2.00077787E-03    2     1000001        24   # BR(~u_6 -> ~d_1 W^+)
     3.43874693E-03    2     1000003        24   # BR(~u_6 -> ~d_2 W^+)
     9.45588925E-04    2     2000003        24   # BR(~u_6 -> ~d_5 W^+)
     7.75070349E-02    2     1000001        37   # BR(~u_6 -> ~d_1 H^+)
     5.75516410E-02    2     2000003        37   # BR(~u_6 -> ~d_5 H^+)
     4.49830344E-03    2     1000002        23   # BR(~u_6 -> ~u_1 Z)
     1.04223747E-03    2     1000004        23   # BR(~u_6 -> ~u_2 Z)
     3.66700781E-04    2     1000006        23   # BR(~u_6 -> ~u_3 Z)
     8.68545079E-02    2     2000004        23   # BR(~u_6 -> ~u_5 Z)
     2.00613785E-04    2     1000004        36   # BR(~u_6 -> ~u_2 A^0)
     4.63828943E-04    2     1000002        25   # BR(~u_6 -> ~u_1 h^0)
     3.26804990E-04    2     1000004        25   # BR(~u_6 -> ~u_2 h^0)
     8.90913082E-02    2     2000004        25   # BR(~u_6 -> ~u_5 h^0)
     2.08892283E-04    2     1000004        35   # BR(~u_6 -> ~u_2 H^0)
DECAY   1000024     4.34723817E-04   # chi^+_1
#    BR                NDA      ID1      ID2       ID3
     3.16362734E-01    3     1000022        -1         2   # BR(chi^+_1 -> chi^0_1 d_bar u)
     1.71875694E-02    3     1000022        -1         4   # BR(chi^+_1 -> chi^0_1 d_bar c)
     1.72172389E-02    3     1000022        -3         2   # BR(chi^+_1 -> chi^0_1 s_bar u)
     3.15472568E-01    3     1000022        -3         4   # BR(chi^+_1 -> chi^0_1 s_bar c)
     6.11721126E-04    3     1000022        -5         4   # BR(chi^+_1 -> chi^0_1 b_bar c)
     1.11170684E-01    3     1000022       -11        12   # BR(chi^+_1 -> chi^0_1 e^+ nu_1)
     1.11170165E-01    3     1000022       -13        14   # BR(chi^+_1 -> chi^0_1 mu^+ nu_2)
     1.10802246E-01    3     1000022       -15        16   # BR(chi^+_1 -> chi^0_1 tau^+ nu_3)
DECAY   1000037     5.77294623E+00   # chi^+_2
#    BR                NDA      ID1      ID2
     2.63770105E-02    2     1000002        -3   # BR(chi^+_2 -> ~u_1 s_bar)
     5.88693882E-04    2     1000002        -5   # BR(chi^+_2 -> ~u_1 b_bar)
     4.00373003E-04    2    -1000001         4   # BR(chi^+_2 -> ~d^*_1 c)
     6.14934390E-04    2    -1000001         6   # BR(chi^+_2 -> ~d^*_1 t)
     4.36541858E-04    2    -1000003         2   # BR(chi^+_2 -> ~d^*_2 u)
     8.94000457E-03    2    -1000003         4   # BR(chi^+_2 -> ~d^*_2 c)
     2.38182236E-02    2     1000022        24   # BR(chi^+_2 -> chi^0_1 W^+)
     2.37079377E-01    2     1000023        24   # BR(chi^+_2 -> chi^0_2 W^+)
     2.21758689E-01    2     1000025        24   # BR(chi^+_2 -> chi^0_3 W^+)
     2.48130744E-01    2     1000024        23   # BR(chi^+_2 -> chi^+_1 Z)
     2.30387199E-01    2     1000024        25   # BR(chi^+_2 -> chi^+_1 h^0)
#    BR                NDA      ID1      ID2       ID3
     1.14783233E-04    3     1000022        -5         6   # BR(chi^+_2 -> chi^0_1 b_bar t)
     6.64717698E-04    3     1000023        -5         6   # BR(chi^+_2 -> chi^0_2 b_bar t)
     5.98218332E-04    3     1000025        -5         6   # BR(chi^+_2 -> chi^0_3 b_bar t)
DECAY   1000022     0.00000000E+00   # chi^0_1
DECAY   1000023     7.11065702E-04   # chi^0_2
#    BR                NDA      ID1      ID2
     1.77723121E-04    2     1000022        22   # BR(chi^0_2 -> chi^0_1 photon)
#    BR                NDA      ID1      ID2       ID3
     1.16917839E-01    3     1000022         2        -2   # BR(chi^0_2 -> chi^0_1 u u_bar)
     1.16814506E-01    3     1000022         4        -4   # BR(chi^0_2 -> chi^0_1 c c_bar)
     1.51428612E-01    3     1000022         1        -1   # BR(chi^0_2 -> chi^0_1 d d_bar)
     1.51390486E-01    3     1000022         3        -3   # BR(chi^0_2 -> chi^0_1 s s_bar)
     1.51474504E-01    3     1000022         5        -5   # BR(chi^0_2 -> chi^0_1 b b_bar)
     3.46480946E-02    3     1000022        11       -11   # BR(chi^0_2 -> chi^0_1 e^- e^+)
     3.46475905E-02    3     1000022        13       -13   # BR(chi^0_2 -> chi^0_1 mu^- mu^+)
     3.44553053E-02    3     1000022        15       -15   # BR(chi^0_2 -> chi^0_1 tau^- tau^+)
     2.07711339E-01    3     1000022        12       -12   # BR(chi^0_2 -> chi^0_1 nu_1 nu_bar_1)
DECAY   1000025     2.46989815E-05   # chi^0_3
#    BR                NDA      ID1      ID2
     1.87104621E-03    2     1000022        22   # BR(chi^0_3 -> chi^0_1 photon)
#    BR                NDA      ID1      ID2       ID3
     1.13989123E-01    3     1000022         2        -2   # BR(chi^0_3 -> chi^0_1 u u_bar)
     1.16044647E-01    3     1000022         4        -4   # BR(chi^0_3 -> chi^0_1 c c_bar)
     1.42911767E-01    3     1000022         1        -1   # BR(chi^0_3 -> chi^0_1 d d_bar)
     1.42884830E-01    3     1000022         3        -3   # BR(chi^0_3 -> chi^0_1 s s_bar)
     2.07503598E-04    3     1000022         3        -5   # BR(chi^0_3 -> chi^0_1 s b_bar)
     2.07503598E-04    3     1000022         5        -3   # BR(chi^0_3 -> chi^0_1 b s_bar)
     1.61419172E-01    3     1000022         5        -5   # BR(chi^0_3 -> chi^0_1 b b_bar)
     3.20236820E-02    3     1000022        11       -11   # BR(chi^0_3 -> chi^0_1 e^- e^+)
     3.20251250E-02    3     1000022        13       -13   # BR(chi^0_3 -> chi^0_1 mu^- mu^+)
     3.24171894E-02    3     1000022        15       -15   # BR(chi^0_3 -> chi^0_1 tau^- tau^+)
     1.95764344E-01    3     1000022        12       -12   # BR(chi^0_3 -> chi^0_1 nu_1 nu_bar_1)
     4.57701670E-03    3     1000024         1        -2   # BR(chi^0_3 -> chi^+_1 d u_bar)
     4.57701670E-03    3    -1000024        -1         2   # BR(chi^0_3 -> chi^-_1 d_bar u)
     2.37804269E-04    3     1000024         1        -4   # BR(chi^0_3 -> chi^+_1 d c_bar)
     2.37804269E-04    3    -1000024        -1         4   # BR(chi^0_3 -> chi^-_1 d_bar c)
     2.49110634E-04    3     1000024         3        -2   # BR(chi^0_3 -> chi^+_1 s u_bar)
     2.49110634E-04    3    -1000024        -3         2   # BR(chi^0_3 -> chi^-_1 s_bar u)
     4.36508474E-03    3     1000024         3        -4   # BR(chi^0_3 -> chi^+_1 s c_bar)
     4.36508474E-03    3    -1000024        -3         4   # BR(chi^0_3 -> chi^-_1 s_bar c)
     1.60781588E-03    3     1000024        11       -12   # BR(chi^0_3 -> chi^+_1 e^- nu_bar_1)
     1.60781588E-03    3    -1000024       -11        12   # BR(chi^0_3 -> chi^-_1 e^+ nu_1)
     1.60727825E-03    3     1000024        13       -14   # BR(chi^0_3 -> chi^+_1 mu^- nu_bar_2)
     1.60727825E-03    3    -1000024       -13        14   # BR(chi^0_3 -> chi^-_1 mu^+ nu_2)
     1.46538962E-03    3     1000024        15       -16   # BR(chi^0_3 -> chi^+_1 tau^- nu_bar_3)
     1.46538962E-03    3    -1000024       -15        16   # BR(chi^0_3 -> chi^-_1 tau^+ nu_3)
DECAY   1000035     5.74491919E+00   # chi^0_4
#    BR                NDA      ID1      ID2
     5.04509267E-04    2     1000002        -2   # BR(chi^0_4 -> ~u_1 u_bar)
     5.04509267E-04    2    -1000002         2   # BR(chi^0_4 -> ~u^*_1 u)
     1.25314731E-02    2     1000002        -4   # BR(chi^0_4 -> ~u_1 c_bar)
     1.25314731E-02    2    -1000002         4   # BR(chi^0_4 -> ~u^*_1 c)
     1.81360652E-04    2     1000001        -3   # BR(chi^0_4 -> ~d_1 s_bar)
     1.81360652E-04    2    -1000001         3   # BR(chi^0_4 -> ~d^*_1 s)
     4.39432333E-04    2     1000001        -5   # BR(chi^0_4 -> ~d_1 b_bar)
     4.39432333E-04    2    -1000001         5   # BR(chi^0_4 -> ~d^*_1 b)
     4.71684235E-03    2     1000003        -3   # BR(chi^0_4 -> ~d_2 s_bar)
     4.71684235E-03    2    -1000003         3   # BR(chi^0_4 -> ~d^*_2 s)
     1.57020455E-04    2     1000003        -5   # BR(chi^0_4 -> ~d_2 b_bar)
     1.57020455E-04    2    -1000003         5   # BR(chi^0_4 -> ~d^*_2 b)
     2.45351434E-01    2     1000024       -24   # BR(chi^0_4 -> chi^+_1 W^-)
     2.45351434E-01    2    -1000024        24   # BR(chi^0_4 -> chi^-_1 W^+)
     2.58599475E-03    2     1000022        23   # BR(chi^0_4 -> chi^0_1 Z)
     2.23333802E-01    2     1000023        23   # BR(chi^0_4 -> chi^0_2 Z)
     1.61373699E-02    2     1000025        23   # BR(chi^0_4 -> chi^0_3 Z)
     1.99575773E-02    2     1000022        25   # BR(chi^0_4 -> chi^0_1 h^0)
     1.48151583E-02    2     1000023        25   # BR(chi^0_4 -> chi^0_2 h^0)
     1.93864673E-01    2     1000025        25   # BR(chi^0_4 -> chi^0_3 h^0)
#    BR                NDA      ID1      ID2       ID3
     7.48942312E-04    3     1000024         5        -6   # BR(chi^0_4 -> chi^+_1 b t_bar)
     7.48942312E-04    3    -1000024        -5         6   # BR(chi^0_4 -> chi^-_1 b_bar t)
DECAY   1000021     3.31238297E+02   # ~g
#    BR                NDA      ID1      ID2
     2.14464890E-03    2     1000002        -2   # BR(~g -> ~u_1 u_bar)
     2.14464890E-03    2    -1000002         2   # BR(~g -> ~u^*_1 u)
     5.52094565E-02    2     1000002        -4   # BR(~g -> ~u_1 c_bar)
     5.52094565E-02    2    -1000002         4   # BR(~g -> ~u^*_1 c)
     3.71186620E-03    2     1000002        -6   # BR(~g -> ~u_1 t_bar)
     3.71186620E-03    2    -1000002         6   # BR(~g -> ~u^*_1 t)
     6.27789470E-03    2     1000004        -2   # BR(~g -> ~u_2 u_bar)
     6.27789470E-03    2    -1000004         2   # BR(~g -> ~u^*_2 u)
     4.45751570E-02    2     1000004        -4   # BR(~g -> ~u_2 c_bar)
     4.45751570E-02    2    -1000004         4   # BR(~g -> ~u^*_2 c)
     5.34324487E-03    2     1000004        -6   # BR(~g -> ~u_2 t_bar)
     5.34324487E-03    2    -1000004         6   # BR(~g -> ~u^*_2 t)
     4.68777432E-02    2     1000006        -2   # BR(~g -> ~u_3 u_bar)
     4.68777432E-02    2    -1000006         2   # BR(~g -> ~u^*_3 u)
     7.78199998E-03    2     1000006        -4   # BR(~g -> ~u_3 c_bar)
     7.78199998E-03    2    -1000006         4   # BR(~g -> ~u^*_3 c)
     4.56912965E-04    2     1000006        -6   # BR(~g -> ~u_3 t_bar)
     4.56912965E-04    2    -1000006         6   # BR(~g -> ~u^*_3 t)
     4.64825113E-02    2     2000002        -2   # BR(~g -> ~u_4 u_bar)
     4.64825113E-02    2    -2000002         2   # BR(~g -> ~u^*_4 u)
     4.29475317E-04    2     2000004        -4   # BR(~g -> ~u_5 c_bar)
     4.29475317E-04    2    -2000004         4   # BR(~g -> ~u^*_5 c)
     2.15206662E-03    2     2000004        -6   # BR(~g -> ~u_5 t_bar)
     2.15206662E-03    2    -2000004         6   # BR(~g -> ~u^*_5 t)
     2.04153520E-02    2     1000001        -3   # BR(~g -> ~d_1 s_bar)
     2.04153520E-02    2    -1000001         3   # BR(~g -> ~d^*_1 s)
     4.67332758E-02    2     1000001        -5   # BR(~g -> ~d_1 b_bar)
     4.67332758E-02    2    -1000001         5   # BR(~g -> ~d^*_1 b)
     5.88347640E-02    2     1000003        -3   # BR(~g -> ~d_2 s_bar)
     5.88347640E-02    2    -1000003         3   # BR(~g -> ~d^*_2 s)
     1.99781154E-03    2     1000003        -5   # BR(~g -> ~d_2 b_bar)
     1.99781154E-03    2    -1000003         5   # BR(~g -> ~d^*_2 b)
     5.50041348E-02    2     1000005        -1   # BR(~g -> ~d_3 d_bar)
     5.50041348E-02    2    -1000005         1   # BR(~g -> ~d^*_3 d)
     5.05560494E-02    2     2000001        -1   # BR(~g -> ~d_4 d_bar)
     5.05560494E-02    2    -2000001         1   # BR(~g -> ~d^*_4 d)
     3.08434105E-02    2     2000003        -3   # BR(~g -> ~d_5 s_bar)
     3.08434105E-02    2    -2000003         3   # BR(~g -> ~d^*_5 s)
     1.34488679E-02    2     2000003        -5   # BR(~g -> ~d_5 b_bar)
     1.34488679E-02    2    -2000003         5   # BR(~g -> ~d^*_5 b)
#    BR                NDA      ID1      ID2       ID3
     1.12904840E-04    3     1000035         4        -4   # BR(~g -> chi^0_4 c c_bar)
     1.57211431E-04    3     1000035         3        -3   # BR(~g -> chi^0_4 s s_bar)
     1.03298416E-04    3     1000024         5        -6   # BR(~g -> chi^+_1 b t_bar)
     1.03298416E-04    3    -1000024        -5         6   # BR(~g -> chi^-_1 b_bar t)
     2.65899637E-04    3     1000037         3        -4   # BR(~g -> chi^+_2 s c_bar)
     2.65899637E-04    3    -1000037        -3         4   # BR(~g -> chi^-_2 s_bar c)
DECAY        25     2.83746157E-03   # h^0
#    BR                NDA      ID1      ID2
     3.67325681E-04    2          13       -13   # BR(h^0 -> mu^- mu^+)
     1.02212849E-01    2          15       -15   # BR(h^0 -> tau^- tau^+)
     2.60655973E-04    2           3        -3   # BR(h^0 -> s s_bar)
     4.64060576E-01    2           5        -5   # BR(h^0 -> b b_bar)
     3.69953556E-02    2           4        -4   # BR(h^0 -> c c_bar)
     1.11216694E-01    2          21        21   # BR(h^0 -> g g)
     3.88218347E-03    2          22        22   # BR(h^0 -> photon photon)
# writing decays into V V* as 3-body decays
#    BR                NDA      ID1      ID2       ID3
     1.25038476E-02    3          24        11        12   # BR(h^0 -> W^+ e^- nu_1)
     1.25038476E-02    3          24        13        14   # BR(h^0 -> W^+ mu^- nu_2)
     1.25038476E-02    3          24        15        16   # BR(h^0 -> W^+ tau^- nu_3)
     4.37634664E-02    3          24         1        -2   # BR(h^0 -> W^+ d u_bar)
     4.37634664E-02    3          24         3        -4   # BR(h^0 -> W^+ s c_bar)
     1.25038476E-02    3         -24       -11       -12   # BR(h^0 -> W^- e^+ nu_bar_1)
     1.25038476E-02    3         -24       -13       -14   # BR(h^0 -> W^- mu^+ nu_bar_2)
     1.25038476E-02    3         -24       -15       -16   # BR(h^0 -> W^- tau^+ nu_bar_3)
     4.37634664E-02    3         -24        -1         2   # BR(h^0 -> W^- d_bar u)
     4.37634664E-02    3         -24        -3         4   # BR(h^0 -> W^- s_bar c)
     1.03912512E-03    3          23        11       -11   # BR(h^0 -> Z e^- e^+)
     1.03912512E-03    3          23        13       -13   # BR(h^0 -> Z mu^- mu^+)
     1.04531038E-03    3          23        15       -15   # BR(h^0 -> Z tau^- tau^+)
     6.18526855E-03    3          23        12       -12   # BR(h^0 -> Z nu_1 nu_bar_1)
     4.82450947E-03    3          23         1        -1   # BR(h^0 -> Z d d_bar)
     4.82450947E-03    3          23         3        -3   # BR(h^0 -> Z s s_bar)
     4.66987775E-03    3          23         5        -5   # BR(h^0 -> Z b b_bar)
     3.58745576E-03    3          23         2        -2   # BR(h^0 -> Z u u_bar)
     3.71116113E-03    3          23         4        -4   # BR(h^0 -> Z c c_bar)
DECAY        35     3.01318973E+01   # H^0
#    BR                NDA      ID1      ID2
     4.29713912E-04    2          13       -13   # BR(H^0 -> mu^- mu^+)
     1.21443561E-01    2          15       -15   # BR(H^0 -> tau^- tau^+)
     2.53337304E-04    2           3        -3   # BR(H^0 -> s s_bar)
     4.72958608E-01    2           5        -5   # BR(H^0 -> b b_bar)
     1.93505156E-03    2           6        -6   # BR(H^0 -> t t_bar)
     1.05810725E-03    2     1000001  -1000001   # BR(H^0 -> ~d_1 ~d^*_1)
     9.10095554E-02    2     1000001  -1000003   # BR(H^0 -> ~d_1 ~d^*_2)
     9.10095554E-02    2    -1000001   1000003   # BR(H^0 -> ~d^*_1 ~d_2)
     8.16436276E-03    2     1000022   1000022   # BR(H^0 -> chi^0_1 chi^0_1)
     2.37452071E-02    2     1000022   1000023   # BR(H^0 -> chi^0_1 chi^0_2)
     1.01211344E-02    2     1000022   1000025   # BR(H^0 -> chi^0_1 chi^0_3)
     2.71816933E-03    2     1000022   1000035   # BR(H^0 -> chi^0_1 chi^0_4)
     4.03098497E-04    2     1000023   1000023   # BR(H^0 -> chi^0_2 chi^0_2)
     1.86157555E-03    2     1000023   1000025   # BR(H^0 -> chi^0_2 chi^0_3)
     4.51751152E-02    2     1000023   1000035   # BR(H^0 -> chi^0_2 chi^0_4)
     6.60093011E-04    2     1000025   1000025   # BR(H^0 -> chi^0_3 chi^0_3)
     7.79260409E-03    2     1000025   1000035   # BR(H^0 -> chi^0_3 chi^0_4)
     7.41482416E-03    2     1000024  -1000024   # BR(H^0 -> chi^+_1 chi^-_1)
     5.58709268E-02    2     1000024  -1000037   # BR(H^0 -> chi^+_1 chi^-_2)
     5.58709268E-02    2    -1000024   1000037   # BR(H^0 -> chi^-_1 chi^+_2)
DECAY        36     3.00247551E+01   # A^0
#    BR                NDA      ID1      ID2
     4.31033019E-04    2          13       -13   # BR(A^0 -> mu^- mu^+)
     1.21817108E-01    2          15       -15   # BR(A^0 -> tau^- tau^+)
     2.54113497E-04    2           3        -3   # BR(A^0 -> s s_bar)
     4.74407982E-01    2           5        -5   # BR(A^0 -> b b_bar)
     1.97789839E-03    2           6        -6   # BR(A^0 -> t t_bar)
     9.12686489E-02    2     1000001  -1000003   # BR(A^0 -> ~d_1 ~d^*_2)
     9.12686489E-02    2    -1000001   1000003   # BR(A^0 -> ~d^*_1 ~d_2)
     1.23520130E-02    2     1000022   1000022   # BR(A^0 -> chi^0_1 chi^0_1)
     1.41095538E-02    2     1000022   1000023   # BR(A^0 -> chi^0_1 chi^0_2)
     1.70049250E-02    2     1000022   1000025   # BR(A^0 -> chi^0_1 chi^0_3)
     8.25657129E-03    2     1000022   1000035   # BR(A^0 -> chi^0_1 chi^0_4)
     5.87385353E-04    2     1000023   1000023   # BR(A^0 -> chi^0_2 chi^0_2)
     1.09890553E-03    2     1000023   1000025   # BR(A^0 -> chi^0_2 chi^0_3)
     1.00437524E-02    2     1000023   1000035   # BR(A^0 -> chi^0_2 chi^0_4)
     1.23171878E-03    2     1000025   1000025   # BR(A^0 -> chi^0_3 chi^0_3)
     3.57312430E-02    2     1000025   1000035   # BR(A^0 -> chi^0_3 chi^0_4)
     1.26500480E-02    2     1000024  -1000024   # BR(A^0 -> chi^+_1 chi^-_1)
     5.27483429E-02    2     1000024  -1000037   # BR(A^0 -> chi^+_1 chi^-_2)
     5.27483429E-02    2    -1000024   1000037   # BR(A^0 -> chi^-_1 chi^+_2)
DECAY        37     2.98487916E+01   # H^+
#    BR                NDA      ID1      ID2
     4.42860572E-04    2         -13        12   # BR(H^+ -> mu^+ nu_1)
     1.25159788E-01    2         -15        12   # BR(H^+ -> tau^+ nu_1)
     2.15879378E-04    2          -3         4   # BR(H^+ -> s_bar c)
     1.11634127E-03    2          -5         4   # BR(H^+ -> b_bar c)
     4.14730440E-01    2          -5         6   # BR(H^+ -> b_bar t)
     2.19366479E-01    2    -1000001   1000002   # BR(H^+ -> ~d^*_1 ~u_1)
     3.65326355E-02    2     1000024   1000022   # BR(H^+ -> chi^+_1 chi^0_1)
     2.47788757E-03    2     1000024   1000023   # BR(H^+ -> chi^+_1 chi^0_2)
     1.13507746E-02    2     1000024   1000025   # BR(H^+ -> chi^+_1 chi^0_3)
     6.23490903E-02    2     1000024   1000035   # BR(H^+ -> chi^+_1 chi^0_4)
     1.27786576E-02    2     1000037   1000022   # BR(H^+ -> chi^+_2 chi^0_1)
     6.07678752E-02    2     1000037   1000023   # BR(H^+ -> chi^+_2 chi^0_2)
     5.26843888E-02    2     1000037   1000025   # BR(H^+ -> chi^+_2 chi^0_3)
DECAY         6     2.43000000E+00   # top
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           5        24   # BR(t -> b W)
Block HiggsBoundsInputHiggsCouplingsFermions
# ScalarNormEffCoupSq PseudoSNormEffCoupSq NP IP1 IP2 IP2
    1.02151586E+00    0.00000000E+00        3  25   5   5  # h0-b-b eff. coupling^2, normalised to SM
    1.15597848E+03    0.00000000E+00        3  35   5   5  # H0-b-b eff. coupling^2, normalised to SM
    0.00000000E+00    1.15600000E+03        3  36   5   5  # A0-b-b eff. coupling^2, normalised to SM
#
    9.99981388E-01    0.00000000E+00        3  25   6   6  # h0-t-t eff. coupling^2, normalised to SM
    8.83664240E-04    0.00000000E+00        3  35   6   6  # H0-t-t eff. coupling^2, normalised to SM
    0.00000000E+00    8.65051903E-04        3  36   6   6  # A0-t-t eff. coupling^2, normalised to SM
#
    1.02151586E+00    0.00000000E+00        3  25  15  15  # h0-tau-tau eff. coupling^2, normalised to SM
    1.15597848E+03    0.00000000E+00        3  35  15  15  # H0-tau-tau eff. coupling^2, normalised to SM
    0.00000000E+00    1.15600000E+03        3  36  15  15  # A0-tau-tau eff. coupling^2, normalised to SM
#
Block HiggsBoundsInputHiggsCouplingsBosons
    9.99999901E-01        3  25  24  24  # h0-W-W eff. coupling^2, normalised to SM
    9.90532651E-08        3  35  24  24  # H0-W-W eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  24  24  # A0-W-W eff. coupling^2, normalised to SM
#
    9.99999901E-01        3  25  23  23  # h0-Z-Z eff. coupling^2, normalised to SM
    9.90532651E-08        3  35  23  23  # H0-Z-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  23  23  # A0-Z-Z eff. coupling^2, normalised to SM
#
    1.15588224E+00        3  25  21  21  # h0-g-g eff. coupling^2, normalised to SM
    9.10774282E-03        3  35  21  21  # H0-g-g eff. coupling^2, normalised to SM
    1.27769630E-01        3  36  21  21  # A0-g-g eff. coupling^2, normalised to SM
#
    0.00000000E+00        3  25  25  23  # h0-h0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  35  25  23  # H0-h0-Z eff. coupling^2, normalised to SM
    9.90532651E-08        3  36  25  23  # A0-h0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  35  35  23  # H0-H0-Z eff. coupling^2, normalised to SM
    9.99999901E-01        3  36  35  23  # A0-H0-Z eff. coupling^2, normalised to SM
    0.00000000E+00        3  36  36  23  # A0-A0-Z eff. coupling^2, normalised to SM
#
    0.00000000E+00        4  25  21  21  23  # h0-g-g-Z eff. coupling^2, normalised to SM
    0.00000000E+00        4  35  21  21  23  # H0-g-g-Z eff. coupling^2, normalised to SM
    0.00000000E+00        4  36  21  21  23  # A0-g-g-Z eff. coupling^2, normalised to SM
Block SPhenoLowEnergy  # low energy observables
    1    2.26863545E-04   # BR(b -> s gamma)
    2    1.62717416E-06   # BR(b -> s mu+ mu-)
    3    3.51653735E-05   # BR(b -> s nu nu)
    4    3.26449358E-15   # BR(Bd -> e+ e-)
    5    1.39443574E-10   # BR(Bd -> mu+ mu-)
    6    2.91658003E-08   # BR(Bd -> tau+ tau-)
    7    8.35552630E-14   # BR(Bs -> e+ e-)
    8    3.55483027E-09   # BR(Bs -> mu+ mu-)
    9    4.56870876E-07   # BR(Bs -> tau+ tau-)
   10    1.23044161E-04   # BR(B_u -> tau nu)
   11    9.85163293E-01   # BR(B_u -> tau nu)/BR(B_u -> tau nu)_SM
   12    4.82433821E-01   # |Delta(M_Bd)| [ps^-1] 
   13    2.41531733E+01   # |Delta(M_Bs)| [ps^-1] 
   16    2.17959936E-03   # epsilon_K
   17    2.24137557E-15   # Delta(M_K)
   18    2.43427993E-11   # BR(K^0 -> pi^0 nu nu)
   19    7.17755562E-11   # BR(K^+ -> pi^+ nu nu)
   20    2.92680773E-15   # Delta(g-2)_electron/2
   21    1.25010851E-10   # Delta(g-2)_muon/2
   22    3.54457463E-08   # Delta(g-2)_tau/2
   23    1.97483083E-36   # electric dipole moment of the electron
   24    4.07971182E-34   # electric dipole moment of the muon
   25    7.08219213E-33   # electric dipole moment of the tau
   26    0.00000000E+00   # Br(mu -> e gamma)
   27    0.00000000E+00   # Br(tau -> e gamma)
   28    0.00000000E+00   # Br(tau -> mu gamma)
   29    0.00000000E+00   # Br(mu -> 3 e)
   30    0.00000000E+00   # Br(tau -> 3 e)
   31    0.00000000E+00   # Br(tau -> 3 mu)
   39    5.77369450E-05   # Delta(rho_parameter)
   40    0.00000000E+00   # BR(Z -> e mu)
   41    0.00000000E+00   # BR(Z -> e tau)
   42    0.00000000E+00   # BR(Z -> mu tau)
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q
#    id        order  M        value         comment
     0305 4422   00   0    -1.88090873E-01   # C7
     0305 4422   00   2    -3.36315071E-02   # C7
     0305 4322   00   2     7.85293655E-03   # C7'
     0305 6421   00   0    -9.49959600E-02   # C8
     0305 6421   00   2    -1.30328003E-01   # C8
     0305 6321   00   2     4.80015412E-03   # C8'
 03051111 4133   00   0     1.24957602E+00   # C9 e+e-
 03051111 4133   00   2     1.25455667E+00   # C9 e+e-
 03051111 4233   00   2     1.43420190E-03   # C9' e+e-
 03051111 4137   00   0    -4.03570579E+00   # C10 e+e-
 03051111 4137   00   2    -4.04217579E+00   # C10 e+e-
 03051111 4237   00   2    -5.03541499E-02   # C10' e+e-
 03051313 4133   00   0     1.24957602E+00   # C9 mu+mu-
 03051313 4133   00   2     1.25455584E+00   # C9 mu+mu-
 03051313 4233   00   2     1.43419395E-03   # C9' mu+mu-
 03051313 4137   00   0    -4.03570579E+00   # C10 mu+mu-
 03051313 4137   00   2    -4.04217654E+00   # C10 mu+mu-
 03051313 4237   00   2    -5.03541819E-02   # C10' mu+mu-
 03051212 4137   00   0     1.49489662E+00   # C11 nu_1 nu_1
 03051212 4137   00   2     1.49696048E+00   # C11 nu_1 nu_1
 03051212 4237   00   2     1.19069384E-02   # C11' nu_1 nu_1
 03051414 4137   00   0     1.49489662E+00   # C11 nu_2 nu_2
 03051414 4137   00   2     1.49696048E+00   # C11 nu_2 nu_2
 03051414 4237   00   2     1.19069389E-02   # C11' nu_2 nu_2
 03051616 4137   00   0     1.49489662E+00   # C11 nu_3 nu_3
 03051616 4137   00   2     1.49696085E+00   # C11 nu_3 nu_3
 03051616 4237   00   2     1.19070938E-02   # C11' nu_3 nu_3
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q
#    id        order  M        value         comment
     0305 4422   00   0     3.05346042E-07   # C7
     0305 4422   00   2     2.07214082E-03   # C7
     0305 4322   00   2     1.02159062E-04   # C7'
     0305 6421   00   0     2.61550938E-07   # C8
     0305 6421   00   2    -4.29510185E-04   # C8
     0305 6321   00   2     6.59752525E-05   # C8'
 03051111 4133   00   2     5.63127025E-05   # C9 e+e-
 03051111 4233   00   2     2.04135104E-05   # C9' e+e-
 03051111 4137   00   2    -1.01438322E-04   # C10 e+e-
 03051111 4237   00   2    -7.18758342E-04   # C10' e+e-
 03051313 4133   00   2     5.63116108E-05   # C9 mu+mu-
 03051313 4233   00   2     2.04134266E-05   # C9' mu+mu-
 03051313 4137   00   2    -1.01438371E-04   # C10 mu+mu-
 03051313 4237   00   2    -7.18758819E-04   # C10' mu+mu-
 03051212 4137   00   2     3.15042301E-05   # C11 nu_1 nu_1
 03051212 4237   00   2     1.69961095E-04   # C11' nu_1 nu_1
 03051414 4137   00   2     3.15042433E-05   # C11 nu_2 nu_2
 03051414 4237   00   2     1.69961096E-04   # C11' nu_2 nu_2
 03051616 4137   00   2     3.15094181E-05   # C11 nu_3 nu_3
 03051616 4237   00   2     1.69961482E-04   # C11' nu_3 nu_3

